A 3D GAN for Improved Large-pose Facial Recognition

Facial recognition using deep convolutional neural networks relies on the availability of large datasets of face images. Many examples of identities are needed, and for each identity, a large variety of images are needed in order for the network to learn robustness to intra-class variation. In practice, such datasets are difficult to obtain, particularly those containing adequate variation of pose. Generative Adversarial Networks (GANs) provide a potential solution to this problem due to their ability to generate realistic, synthetic images. However, recent studies have shown that current methods of disentangling pose from identity are inadequate. In this work we incorporate a 3D morphable model into the generator of a GAN in order to learn a nonlinear texture model from in-the-wild images. This allows generation of new, synthetic identities, and manipulation of pose, illumination and expression without compromising the identity. Our synthesised data is used to augment training of facial recognition networks with performance evaluated on the challenging CFP and CPLFW datasets.

==> plots/032-fake-images-21/src/Densenet_R69.py <==
import os

import tensorflow as tf

from URTPyLearningTools import SmartLayers, DataFormat
from URTPyLearningTools import data_augmentation as DataAg
from URTPyLearningTools import identity_loss
from URTPyLearningTools import initializer_ops

datadir = '/mnt/SSD/amlteam/crop_large_ST/'

if os.name == 'nt':
    datadir = r'\\10.135.20.55\amlteam\SSD\crop_large_ST\\'

eval_data_params = [
    {'name': 'LFW',
     'list': datadir + 'LFW.txt',
     'images_dir': datadir,
     'keep_best_models': 20}
     # ,
    # {'name': 'B61',
     # 'list': datadir + 'B61_for_eval.txt',
     # 'images_dir': datadir}
]

train_data_params = {
    'list': datadir + 'B106v2.txt',
    'images_dir': datadir,
    'numel_per_id_per_batch': 4
}

model_image_shape = (96, 96, 3)


def network(images, mode=tf.estimator.ModeKeys.TRAIN, init_chk=None, gpu_number=1, return_layers=False):
    regularizer_scale = 1e-5
    weights_regularizer = tf.contrib.layers.l2_regularizer(regularizer_scale)
    graph = SmartLayers(mode=mode, global_ckpt_dir=init_chk, data_format=DataFormat.NCHW)
    relu = SmartLayers.relu_fn
    init_from_ckpt = True if init_chk else False

    # Assert to have features dimension set, otherwise the variables construction we call after will fail
    # TODO find a better way to do this
    with tf.contrib.framework.arg_scope([SmartLayers.conv2d, SmartLayers.dense_block],
                                        init_from_ckpt=init_from_ckpt,
                                        kernel_size=(3, 3),
                                        with_batch_norm=True,
                                        weights_regularizer=weights_regularizer,
                                        weights_initializer=initializer_ops.svd_initializer,
                                        batch_norm_params={'momentum': 0.999, 'epsilon': 0.01}):

        # 96x96
        if graph.data_format == DataFormat.NCHW:
            images = tf.transpose(images, [0, 3, 1, 2])
        layer0 = graph.conv2d(x=tf.to_float(images) / 255.0, num_output=32, activation_fn=relu)
        layer1 = graph.conv2d(num_output=32, activation_fn=None)
        # 96x96
        layer2 = graph.dense_block(growth_rate=32, num_output_inter=32, num_layers=2)
        # transition 1
        layer3 = graph.avg_pool2d()

        # 48x48
        layer4 = graph.dense_block(growth_rate=32, num_output_inter=64, num_layers=4)
        # transition 1
        layer5 = graph.conv2d(num_output=112, activation_fn=None, stride=2)

        # 24x24
        layer6 = graph.dense_block(growth_rate=48, num_output_inter=192, num_layers=7)
        # transition 1
        layer7 = graph.conv2d(num_output=248, activation_fn=None, stride=2)

        # 12x12
        layer8 = graph.dense_block(growth_rate=48, num_output_inter=192, num_layers=16)
        # transition 1
        layer9 = graph.conv2d(num_output=508, activation_fn=None, stride=2)

        # 6x6
        layer10 = graph.dense_block(growth_rate=48, num_output_inter=192, num_layers=10)

    ## IP
    graph.flatten()
    graph.batch_norm(activation_fn=relu, momentum=0.999, epsilon=0.01, init_from_ckpt=init_from_ckpt)

    # linear layer:
    feature_map = graph.fully_connected(num_output=128, with_batch_norm=False, with_bias=True,
                                        weights_regularizer=weights_regularizer,
                                        weights_initializer=initializer_ops.svd_initializer,
                                        init_from_ckpt=init_from_ckpt)

    if return_layers:
        return [layer0, layer1, layer2, layer3, layer4, layer5, layer6, layer7, layer8, layer9, layer10], feature_map

    if mode in [tf.estimator.ModeKeys.TRAIN, tf.estimator.ModeKeys.EVAL, tf.estimator.ModeKeys.PREDICT]:
        return feature_map
    else:
        return graph


def augmented_train(image, label):
    image, label = DataAg.random_crop(image, label, width=model_image_shape[0], height=model_image_shape[1])
    image, label = DataAg.jpeg_compression(image, label, prob=0.1)
    image, label = DataAg.random_brightness_and_contrast(image, label, prob=1,
                                                         min_brightness=-0.2 * 255.0,
                                                         max_brightness=0.2 * 255.0,
                                                         min_contrast=0.8, max_contrast=1.2)
    image, label = DataAg.random_flip_left_right(image, label)
    image, label = DataAg.random_grayify(image, label, prob=0.1)
    # image, label = DataAg.random_channelswap(image, label,prob=0.1)
    return image, label


def augmented_eval(image, label):
    return DataAg.crop(image, label, width=model_image_shape[0], height=model_image_shape[1])


def optimizer_fn(gpu_number=1):
    def learning_rate(lr_init, it):
        return tf.minimum(lr_init * 0.001 * it, lr_init)

    global_step = tf.to_float(tf.train.get_global_step())
    epsilon = tf.train.piecewise_constant(x=tf.cast(global_step, tf.float32),
                                          boundaries=[500000.0 / gpu_number,
                                                      600000.0 / gpu_number,
                                                      700000.0 / gpu_number],
                                          values=[1e-8, 1e-3, 1e-2, 1e-1])

    lr = learning_rate(1e-4 * gpu_number, global_step)
    return tf.train.AdamOptimizer(learning_rate=lr, epsilon=epsilon)


def loss_fn(predictions, labels, mode=tf.estimator.ModeKeys.TRAIN,
            number_of_classes=None, gpu_number=1, init_chk=None):
    """

    :param predictions:
    :param labels:
    :param mode:
    :param number_of_classes:
    :param gpu_number:
    :return:
    """

    tf.identity(predictions, name='features_for_custom_eval')
    tf.identity(labels, name='labels_for_custom_eval')

    if mode != tf.estimator.ModeKeys.TRAIN:
        return None
    # global step
    global_step = tf.to_float(tf.train.get_global_step())

    use_smce_loss = False
    use_hinge_loss = False
    use_centroid_loss = False
    use_cross_centroid_loss = False
    use_amsce_loss = True
    with_dropout = False

    if use_smce_loss:
        smce_loss_params = {'weight_loss': 1.15 if mode == tf.estimator.ModeKeys.TRAIN else None,
                            'classifications': None,
                            'kernel_initializer': tf.truncated_normal_initializer(stddev=1e-4)}
        with_dropout = True
    else:
        smce_loss_params = {'weight_loss': None}

    # batch hinge loss
    if use_hinge_loss:
        scale_hinge_loss = tf.get_variable('scale_hinge_loss', initializer=tf.constant(1.), trainable=True)
        slope_on_labels_hinge_loss = 4.0
        slope_on_predictions_hinge_loss = scale_hinge_loss * scale_hinge_loss
        offset_on_predictions_hinge_loss = 0.5 - scale_hinge_loss * scale_hinge_loss
        param_hinge_loss = {'slope_on_labels': slope_on_labels_hinge_loss,
                            'slope_on_predictions': slope_on_predictions_hinge_loss,
                            'offset_on_predictions': offset_on_predictions_hinge_loss,
                            'weight_loss': 0.5}
    else:
        param_hinge_loss = {'weight_loss': None}

    # batch to centroids hinge loss
    if use_centroid_loss:
        scale_centroid_loss = tf.get_variable('scale_centroid_loss', initializer=tf.constant(1.), trainable=True)
        slope_on_labels_centroid_loss = 4.0
        slope_on_predictions_centroid_loss = scale_centroid_loss * scale_centroid_loss
        offset_on_predictions_centroid_loss = 0.5 - scale_centroid_loss * scale_centroid_loss
        centroid_loss_params = {'trainable': True,
                                'slope_on_labels': slope_on_labels_centroid_loss,
                                'slope_on_predictions': slope_on_predictions_centroid_loss,
                                'offset_on_predictions': offset_on_predictions_centroid_loss,
                                'weight_loss': 0.85}
    else:
        centroid_loss_params = {'weight_loss': None}

    if use_cross_centroid_loss:
        weight_cross_centroids_loss = 2.0 * 0.85 * tf.minimum(8., 1. + tf.log(1. + tf.exp((global_step - 5e4) / 1.5e4)))
        cross_centroids_loss_params = {'max_number_of_centroids': 1024,
                                       'weight_loss': weight_cross_centroids_loss,
                                       'centroids_never_come_closer': True}
    else:
        cross_centroids_loss_params = {'weight_loss': None}

    if use_amsce_loss:
        amsce_loss_params = {'weight_loss': 1.15 if mode == tf.estimator.ModeKeys.TRAIN else None,
                             'scale_factor': 30.0,
                             'margin': 0.35,
                             'kernel_stdev':1e-2}

    else:
        amsce_loss_params = {'weight_loss': None}

    # drop out
    dropout_rate = tf.train.piecewise_constant(x=tf.cast(global_step, tf.float32),
                                               boundaries=[30000.0 / gpu_number],
                                               values=[1.0, 0.5])

    identity_loss.id_loss(predictions, labels,
                          max_ids_for_classification_and_centroids=number_of_classes,
                          smce_loss_params=smce_loss_params,
                          hinge_loss_params=param_hinge_loss,
                          centroid_loss_params=centroid_loss_params,
                          cross_centroids_loss_params=cross_centroids_loss_params,
                          amsce_loss_params=amsce_loss_params,
                          with_dropout=with_dropout,
                          dropout_keep_rate=dropout_rate,
                          ckpt_dir=init_chk)


==> plots/032-fake-images-21/src/__init__.py <==
try:
    from pathlib import Path
    Path().expanduser()
except (ImportError,AttributeError):
    from pathlib2 import Path

try:
    import anyvalue
except (ImportError,AttributeError):
    # SAMI: in my setup, the file 'anyvalue.py' is in the parent directory of this file, so:
    import os, sys, inspect
    currentdir = os.path.dirname(os.path.abspath(inspect.getfile(inspect.currentframe())))
    parentdir = os.path.dirname(currentdir)
    sys.path.insert(0, parentdir)
    import anyvalue


==> plots/032-fake-images-21/src/choose_config_file.py <==
#!python
# -*- coding: utf-8 -*-
"""This file select which config file to use throughout the package."""

from config_wpgan_3d_gp_max_adaptive_lambda_centred_cc_pv import *


==> plots/032-fake-images-21/src/cmd_shape_map.py <==
#!/usr/bin/env python

"""Produce image of normal directions for a 3D .obj file where RGB = xyz.

Method:
    The OBJ files contain a set of quads forming a 3D mesh. For each vertex of each quad
    we have the 3D spatial coordinates and also a set of 2D coordinates that map to the
    accompanying texture map. It is straightforward to use spatial vertex coordinates to
    calculate normals for triangular faces. However, we wish to calculate smoothly varying,
    per-pixel normals, rather than per-face. To do this we first find averaged normals at
    vertex locations and then render these normal values (with RGB=xyz) to the frame buffer.
    Pixel-locations in the frame buffer corresponding to vertices are given by the texture
    mapping. We allow OpenGL's fragment shader to interpolate between vertices to give a
    smooth normal map. The map is then read back from the frame buffer and output to file.

    Main:
        1) process_obj_file
        2) render_norm_map (and read back/output)
    process_obj_file:
        1) Read entire OBJ file.
        2) Process each line, creating lists of shape vertex objects ('VertexS'),
           then of texture vertex objects ('VertexT'), and finally of 'Face' objects.
        The main processing is performed during creation of the Face objects...
        For each of the four vertices, the two vertices to the left and to the right are
        identified. These three vertices form a triangle - the triangle closest to the vertex
        (it being possible to create four distinct triangular planes in this way for each quad).
        The normal of this triangle is then calculated and appended to a list of normals stored
        within that vertex-object.
        3) For each vertex in the list of shape-vertices, average the set of (usually four)
           associated normals.
    rende_norm_map:
        1) Loop through the list of faces and render them as GL_QUADS with RGB values for each
           vertex given by the xyz-components of the averaged normal and the UV location in the
           frame buffer given by the associated texture mapping.
        2) Read back the smooth normal map from the frame buffer using glReadPixels.
        3) Output the map to file.

Inputs:
    OBJ file (output by libFace3D's cmd_Frontalize)

Outputs:
    Normal map (PNG image)
"""

import argparse
import sys
import scipy.misc
import numpy as np
import OpenGL.GL as GL
import OpenGL.GLUT as GLUT

area_weighting = 0


class VertexS:
    def __init__(self, num, coord_list):
        self.num = num
        self.pos_vec = np.array(map(float, coord_list))
        self.normal = np.zeros(3)
        self.surrounding_normals = []


class VertexT:
    def __init__(self, num, u, v):
        self.num = num
        self.u = float(u)
        self.v = float(v)


class Face:
    def __init__(self, vs_list, vt_list, shapeVertices, textureVertices):
        global area_weighting

        self.vs_nums = map(int, vs_list)
        self.vt_nums = map(int, vt_list)

        self.vs_objs = []
        self.vt_objs = []

        self.quad = 1

        # Create lists with references to objects rather than index numbers
        for vs_num in self.vs_nums:
            self.vs_objs.append(shapeVertices[vs_num - 1])
        for vt_num in self.vt_nums:
            self.vt_objs.append(textureVertices[vt_num - 1])

        for i, vs_obj in enumerate(self.vs_objs):
            this_vertex = vs_obj
            left_vertex = self.vs_objs[i - 1]
            # l = len(self.vs_objs)
            # right_vertex = self.vs_objs[i-l+1]
            right_vertex = self.vs_objs[i - 3]

            vec1 = np.subtract(this_vertex.pos_vec, left_vertex.pos_vec)
            vec2 = np.subtract(right_vertex.pos_vec, this_vertex.pos_vec)

            cross_vec = np.cross(vec1, vec2)
            if area_weighting == 1:
                mag = 2.0  # i.e. normal = (cross_vec / mag) * (mag / 2)
            else:
                mag = np.linalg.norm(cross_vec)

            # Occasionally, duplicate vertices are encountered leading to "collapsed triangles".
            # I.e. vertices 1 & 4, or 2 & 3, might be the same leading to antiparallel vectors and
            # a cross-product of [0, 0, 0]. We just ignore these collapsed faces.
            if mag != 0:
                normal = cross_vec / mag
                this_vertex.surrounding_normals.append(normal)
            else:
                print "Collapsed face encountered during processing of quad: %s" % self.vs_nums


def InitGL():
    GL.glDisable(GL.GL_LIGHTING)
    GL.glClearColor(0.0, 0.0, 0.0, 0.0)
    GL.glClearDepth(1.0)
    GL.glDepthFunc(GL.GL_LESS)
    GL.glEnable(GL.GL_DEPTH_TEST)
    GL.glShadeModel(GL.GL_SMOOTH)
    GL.glMatrixMode(GL.GL_PROJECTION)
    GL.glLoadIdentity()
    GL.glOrtho(-0.5, 0.5, -0.5, 0.5, 1.0, 100.0)
    GL.glMatrixMode(GL.GL_MODELVIEW)


def process_obj_file(obj_filename):

    shapeVertices = []
    textureVertices = []
    faces = []

    f = open(obj_filename, "r")
    lines = f.readlines()
    f.close()

    num = 1
    current_type = 'init_type'

    for line in lines:
        elements = line.split(' ')

        if elements[0] != current_type:
            num = 1
            current_type = elements[0]

        if elements[0] == 'v':
            shapeVertices.append(VertexS(num, elements[1:4]))
        elif elements[0] == 'vt':
            textureVertices.append(VertexT(num, elements[1], elements[2]))
        elif elements[0] == 'f':
            # Split elements into shape and texture indices
            face_vs_list = []
            face_vt_list = []
            for i in range(4):
                pair = elements[i + 1].rstrip().split("/")
                face_vs_list.append(pair[0])
                face_vt_list.append(pair[1])

            faces.append(Face(face_vs_list, face_vt_list, shapeVertices, textureVertices))

    # Now that we have collected the normals of each adjoining triangular face-segment for
    # each vertex, we need to find an average.

    for vertex in shapeVertices:
        for normal in vertex.surrounding_normals:
            vertex.normal = np.add(vertex.normal, normal)

        mag = np.linalg.norm(vertex.normal)
        vertex.normal /= mag

    return faces


def render_norm_map(faces, out_filename, vres, hres):

    GLUT.glutInit(sys.argv)
    GLUT.glutInitDisplayMode(GLUT.GLUT_RGBA | GLUT.GLUT_DOUBLE | GLUT.GLUT_DEPTH)
    GLUT.glutInitWindowSize(hres, vres)
    GLUT.glutInitWindowPosition(200, 200)

    window = GLUT.glutCreateWindow('Normal map')
    InitGL()

    GL.glClear(GL.GL_COLOR_BUFFER_BIT | GL.GL_DEPTH_BUFFER_BIT)

    GL.glLoadIdentity()
    GL.glTranslatef(-0.5, -0.5, -50.0)

    # Draw Cube (multiple quads)
    GL.glBegin(GL.GL_QUADS)

    for face in faces:
        for i, vs_obj in enumerate(face.vs_objs):
            R = vs_obj.normal[0] * 0.5 + 0.5
            G = -vs_obj.normal[1] * 0.5 + 0.5
            B = -vs_obj.normal[2] * 0.5 + 0.5

            U = face.vt_objs[i].u
            V = face.vt_objs[i].v

            GL.glColor3f(R, G, B)
            GL.glVertex2f(U, V)
    GL.glEnd()

    normal_map = GL.glReadPixels(0, 0, hres, vres, GL.GL_RGB, GL.GL_FLOAT)
    n_map = (normal_map - 0.5) * 2.0
    mags = np.sqrt(n_map[:, :, 0]**2 + n_map[:, :, 1]**2 + n_map[:, :, 2]**2)
    normal_map[:, :, :] = normal_map[:, :, :] / np.max(mags)
    normal_map = (normal_map[::-1,:,:] * 255).astype(np.uint8)

    # Output normal_map to PNG
    scipy.misc.imsave(out_filename, normal_map)

    GLUT.glutSwapBuffers()


def render_shape_map(faces, out_filename, vres, hres):

    GLUT.glutInit(sys.argv)
    GLUT.glutInitDisplayMode(GLUT.GLUT_RGBA | GLUT.GLUT_DOUBLE | GLUT.GLUT_DEPTH)
    GLUT.glutInitWindowSize(hres, vres)
    GLUT.glutInitWindowPosition(200, 200)

    window = GLUT.glutCreateWindow('Normal map')
    InitGL()

    GL.glClear(GL.GL_COLOR_BUFFER_BIT | GL.GL_DEPTH_BUFFER_BIT)

    GL.glLoadIdentity()
    GL.glTranslatef(-0.5, -0.5, -50.0)

    # Draw Cube (multiple quads)
    GL.glBegin(GL.GL_QUADS)

    for face in faces:
        for i, vs_obj in enumerate(face.vs_objs):
            R = vs_obj.normal[0] * 0.5 + 0.5
            G = -vs_obj.normal[1] * 0.5 + 0.5
            B = -vs_obj.normal[2] * 0.5 + 0.5

            U = face.vt_objs[i].u
            V = face.vt_objs[i].v

            GL.glColor3f(R, G, B)
            GL.glVertex2f(U, V)
    GL.glEnd()

    normal_map = GL.glReadPixels(0, 0, hres, vres, GL.GL_RGB, GL.GL_FLOAT)
    n_map = (normal_map - 0.5) * 2.0
    mags = np.sqrt(n_map[:, :, 0]**2 + n_map[:, :, 1]**2 + n_map[:, :, 2]**2)
    normal_map[:, :, :] = normal_map[:, :, :] / np.max(mags)
    normal_map = (normal_map[::-1,:,:] * 255).astype(np.uint8)

    # Output normal_map to PNG
    scipy.misc.imsave(out_filename, normal_map)

    GLUT.glutSwapBuffers()


def main():

    ################################
    #   GET COMMAND-LINE OPTIONS   #
    ################################

    # Use nargs to specify how many arguments an option should take.
    ap = argparse.ArgumentParser(description='Create normal map from an OBJ file.')
    ap.add_argument('obj_filestem', nargs=1, type=str, help='path/name of OBJ file without file-extension')

    # An illustration of how access the arguments.
    opts = ap.parse_args()

    obj_filestem = opts.obj_filestem[0]

    print('obj_filestem is %s' % obj_filestem)

    ################################
    #        MAIN PROCESSING       #
    ################################

    window = 0

    tex_filename = obj_filestem + '.png'
    obj_filename = obj_filestem + '.obj'
    out_filename = obj_filestem + '_shape.png'

    # Read texture file to get required resolution
    tex_image_3D = scipy.misc.imread(tex_filename)
    (vres, hres, _) = tex_image_3D.shape

    faces = process_obj_file(obj_filename)
    render_shape_map(faces, out_filename, 128, 128)


if __name__ == "__main__":
    main()

==> plots/032-fake-images-21/src/config_wpgan_3d_gp_max_adaptive_lambda_centred_cc_pv.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

#----------------------------------------------------------------------------
# Convenience class that behaves exactly like dict(), but allows accessing
# the keys and values using the attribute syntax, i.e., "mydict.key = value".

class EasyDict(dict):
    def __init__(self, *args, **kwargs): super().__init__(*args, **kwargs)
    def __getattr__(self, name): return self[name]
    def __setattr__(self, name, value): self[name] = value
    def __delattr__(self, name): del self[name]

#----------------------------------------------------------------------------
# Paths.

data_dir = '/mnt/SSD/face3d/01_Data/01_face_2d/01_progressive_growing_of_gans_datasets'
result_dir = '../results'

#----------------------------------------------------------------------------
# TensorFlow options.

tf_config = EasyDict()  # TensorFlow session config, set by tfutil.init_tf().
env = EasyDict()        # Environment variables, set by the main program in train.py.

tf_config['graph_options.place_pruned_graph']   = True      # False (default) = Check that all ops are available on the designated device. True = Skip the check for ops that are not used.
#tf_config['gpu_options.allow_growth']          = False     # False (default) = Allocate all GPU memory at the beginning. True = Allocate only as much GPU memory as needed.
#env.CUDA_VISIBLE_DEVICES                       = '0'       # Unspecified (default) = Use all available GPUs. List of ints = CUDA device numbers to use.
env.TF_CPP_MIN_LOG_LEVEL                        = '1'       # 0 (default) = Print all available debug info from TensorFlow. 1 = Print warnings and errors, but disable debug info.

#----------------------------------------------------------------------------
# Official training configs, targeted mainly for CelebA-HQ.
# To run, comment/uncomment the lines as appropriate and launch train.py.

desc        = 'wpgan'                                       # Description string included in result subdir name.
random_seed = 1000                                          # Global random seed.
dataset     = EasyDict()                                    # Options for dataset.load_dataset().
train       = EasyDict(func='train.train_progressive_gan')  # Options for main training func.
G           = EasyDict(func='networks.G_paper')             # Options for generator network.
D           = EasyDict(func='networks.D_paper')             # Options for discriminator network.
Sh          = EasyDict(func='networks.G_sh_shading')             # Options for generator network.
G_opt       = EasyDict(beta1=0.0, beta2=0.99, epsilon=1e-8) # Options for generator optimizer.
D_opt       = EasyDict(beta1=0.0, beta2=0.99, epsilon=1e-8) # Options for discriminator optimizer.
G_loss      = EasyDict(func='loss.G_flexible_loss')         # Options for generator loss.
D_loss      = EasyDict(func='loss.D_flexible_loss')         # Options for discriminator loss.
sched       = EasyDict()                                    # Options for train.TrainingSchedule.
grid        = EasyDict(size='1080p', layout='random')       # Options for train.setup_snapshot_image_grid().

sched.G_lrate_base = 0.001 # 0.00002
sched.D_lrate_base = 0.001

use_gp_term = True # Enable / disable the gradient penalty term
if use_gp_term:
    desc += '-gp'
    desc += '_max'; D_loss.gp_max = True # Switches to the alternative version of the GP term
else:
    D_loss.lambda_gp = 0.0

desc += '_fakes'; D_loss.gp_fakes= True
desc += '-adaptive_lambda'; D_opt.lambda_gmean_decay = 0.9; D_opt.lambda_ema_window = (0.9, 1.0) # Decay rates > 0.0 enable the adaptive lambda scheme for the GP term.
#desc += '-centred'; D_loss.zero_centred_gp_lambda = 10.0
#desc += '-ct'; D_loss.ct_dropout_dict = {4: 0.8, 3: 0.5, 2: 0.5}; D_loss.lambda_ct = 2.0 # Weight given to the CT term (0.0 removes it from the graph)
#desc += '-ortho_init'; G.ortho_init = True
#desc += '-ortho_reg'; train.ortho_reg_scale_g = 0.0001; G.use_pixelnorm = False

G_loss.attention_loss_weight = 0.0; desc += '-attn_loss_%3.1f' % G_loss.attention_loss_weight

train.shape_latent_size = 400; desc += '-FLAME'
#train.latent_size = 348; desc += '-M27'
train.tex_latent_size = 200
train.bckd_latent_size = 50

#desc += '-symm_loss'; G_loss.symmetry_loss_weight = 1.0

# Dataset (choose one).
desc += '-multi-pie_handfps_cases_CCLLFPs_256';    dataset = EasyDict(tfrecord_dir='multi-pie_handfps_cases_CCLLFPs_256', mirror_augment=True)

# Conditioning & snapshot options.
#desc += '-ac'; dataset.max_label_size = 'full' #; train.cond_weight = 1.0 # conditioned on full label
#desc += '-cond1'; dataset.max_label_size = 1 # conditioned on first component of the label
#desc += '-g4k'; grid.size = '4k'

desc += '-cc'; dataset.max_label_size = 'full'; train.cond_weight = None #; dataset_eval.max_label_size = 'full' # conditioned on full label
# #desc += '-grpc'; grid.layout = 'row_per_class'
# PP LL ER EL NS ML MR
train.label_param_nums = (1, 0, 1, 1, 0, 1, 1)
train.label_param_types = (0, 0, 0, 0, 0, 0, 0)
# desc += '-ave_fakes'; train.label_param_ave_fakes = (0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0)
# train.multihot = True # Set to True if labels aren't mutually exclusive

# Config presets (choose one).
desc += '-preset-v2-2gpus'; num_gpus = 2; sched.minibatch_base = 16

# Numerical precision (choose one).
desc += '-fp32'
#desc += '-fp16'; G.dtype = 'float16'; D.dtype = 'float16'; G.pixelnorm_epsilon=1e-4; G_opt.use_loss_scaling = True; D_opt.use_loss_scaling = True; sched.max_minibatch_per_gpu = {512: 16, 1024: 8}

# Disable individual features.
desc += '-nogrowing'; sched.lod_initial_resolution = 128; sched.lod_training_kimg = 0; sched.lod_transition_kimg = 0; train.total_kimg = 25000; sched.tick_kimg_base = 10; sched.tick_kimg_dict = {}; train.image_snapshot_ticks = 10; train.network_snapshot_ticks = 20
#desc += '-nopixelnorm'; G.use_pixelnorm = False
#desc += '-nowscale'; G.use_wscale = False; D.use_wscale = False
#desc += '-noleakyrelu'; G.use_leakyrelu = False
#desc += '-nosmoothing'; train.G_smoothing = 0.0
#desc += '-norepeat'; train.minibatch_repeats = 1
#desc += '-noreset'; train.reset_opt_for_new_lod = False

# Special modes.
#desc += '-BENCHMARK'; sched.lod_initial_resolution = 4; sched.lod_training_kimg = 3; sched.lod_transition_kimg = 3; train.total_kimg = (8*2+1)*3; sched.tick_kimg_base = 1; sched.tick_kimg_dict = {}; train.image_snapshot_ticks = 1000; train.network_snapshot_ticks = 1000
#desc += '-BENCHMARK0'; sched.lod_initial_resolution = 1024; train.total_kimg = 10; sched.tick_kimg_base = 1; sched.tick_kimg_dict = {}; train.image_snapshot_ticks = 1000; train.network_snapshot_ticks = 1000
#desc += '-VERBOSE'; sched.tick_kimg_base = 1; sched.tick_kimg_dict = {}; train.image_snapshot_ticks = 1; train.network_snapshot_ticks = 100
#desc += '-GRAPH'; train.save_tf_graph = True
#desc += '-HIST'; train.save_weight_histograms = True

#----------------------------------------------------------------------------
# Utility scripts.
# To run, uncomment the appropriate line and launch train.py.

train = EasyDict(func='util_scripts.generate_fake_images', run_id=21, snapshot=14871, num_ids=100, minibatch_size=20, imgs_per_id=20); num_gpus = 1; desc = 'fake-images-' + str(train.run_id)
#train = EasyDict(func='util_scripts.generate_fake_images', run_id=23, grid_size=[15,8], num_pngs=10, image_shrink=4); num_gpus = 1; desc = 'fake-grids-' + str(train.run_id)
#train = EasyDict(func='util_scripts.generate_interpolation_video', run_id=23, grid_size=[1,1], duration_sec=60.0, smoothing_sec=1.0); num_gpus = 1; desc = 'interpolation-video-' + str(train.run_id)
#train = EasyDict(func='util_scripts.generate_training_video', run_id=23, duration_sec=20.0); num_gpus = 1; desc = 'training-video-' + str(train.run_id)

#train = EasyDict(func='util_scripts.evaluate_metrics', run_id=23, log='metric-swd-16k.txt', metrics=['swd'], num_images=16384, real_passes=2); num_gpus = 1; desc = train.log.split('.')[0] + '-' + str(train.run_id)
#train = EasyDict(func='util_scripts.evaluate_metrics', run_id=23, log='metric-fid-10k.txt', metrics=['fid'], num_images=10000, real_passes=1); num_gpus = 1; desc = train.log.split('.')[0] + '-' + str(train.run_id)
#train = EasyDict(func='util_scripts.evaluate_metrics', run_id=16, log='metric-fid-50k.txt', metrics=['fid'], num_images=50000, real_passes=1); num_gpus = 1; desc = train.log.split('.')[0] + '-' + str(train.run_id)
#train = EasyDict(func='util_scripts.evaluate_metrics', run_id=23, log='metric-is-50k.txt', metrics=['is'], num_images=50000, real_passes=1); num_gpus = 1; desc = train.log.split('.')[0] + '-' + str(train.run_id)
#train = EasyDict(func='util_scripts.evaluate_metrics', run_id=23, log='metric-msssim-20k.txt', metrics=['msssim'], num_images=20000, real_passes=1); num_gpus = 1; desc = train.log.split('.')[0] + '-' + str(train.run_id)

#----------------------------------------------------------------------------
# To resume a run, edit and uncomment the following:
#train.resume_run_id = 21; train.resume_snapshot = 14871; train.resume_kimg = 14871.0; train.resume_time = 0


==> plots/032-fake-images-21/src/dataset.py <==
#!python
# -*- coding: utf-8 -*-

# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import glob
import itertools
import numpy as np
import tensorflow as tf
import tfutil
import choose_config_file as config


# Modified version of https://stackoverflow.com/questions/40077010/cant-pass-random-variable-to-tf-image-central-crop-in-tensorflow
def RandomCrop(image, central_frac):
  from tensorflow.python.ops import math_ops
  from tensorflow.python.ops import array_ops
  from tensorflow.python.framework import ops
  image = ops.convert_to_tensor(image, name='image')

  img_shape = array_ops.shape(image)
  depth = image.get_shape()[2]
  fraction_offset = tf.cast(math_ops.div(1.0 , math_ops.div(math_ops.sub(1.0, central_frac[0]), 2.0)),tf.int32)
  bbox_h_start = math_ops.div(img_shape[0], fraction_offset)
  bbox_w_start = math_ops.div(img_shape[1], fraction_offset)
  bbox_h_size = img_shape[0] - bbox_h_start * 2
  bbox_w_size = img_shape[1] - bbox_w_start * 2

  bbox_begin = array_ops.pack([bbox_h_start, bbox_w_start, 0])
  bbox_size = array_ops.pack([bbox_h_size, bbox_w_size, -1])
  image = array_ops.slice(image, bbox_begin, bbox_size)

  # The first two dimensions are dynamic and unknown.
  image.set_shape([None, None, depth])
  return(image)

#----------------------------------------------------------------------------
# Parse individual image from a tfrecords file.

def parse_tfrecord_tf(record, used_labs=None, mirror_augment=False):
    features = tf.parse_single_example(record, features={
        'shape': tf.FixedLenFeature([3], tf.int64),
        'labels': tf.FixedLenFeature([12], tf.int64),
        'data': tf.FixedLenFeature([], tf.string)})
    data = tf.decode_raw(features['data'], tf.uint8)

    image = tf.reshape(data, features['shape'])
    labels = features['labels']

    # PP, LL, ER1, ER2, EL1, EL2, NS1, NS2, MR1, MR2, ML1, ML2
    PP = tf.cast(labels[0:1], tf.float32)
    LL = tf.cast(labels[1:2], tf.float32)
    ER = tf.where(tf.equal(labels[2], -1), tf.zeros(1), tf.ones(1))
    EL = tf.where(tf.equal(labels[4], -1), tf.zeros(1), tf.ones(1))
    NS = tf.where(tf.equal(labels[6], -1), tf.zeros(1), tf.ones(1))
    MR = tf.where(tf.equal(labels[8], -1), tf.zeros(1), tf.ones(1))
    ML = tf.where(tf.equal(labels[10], -1), tf.zeros(1), tf.ones(1))

    if mirror_augment:
        rnd = tf.random_uniform([1], 0.0, 1.0)
        image = tf.cond(tf.greater(tf.reduce_sum(rnd), 0.5), lambda: image, lambda: tf.reverse(image, axis=[2]))
        labels = tf.cond(tf.greater(tf.reduce_sum(rnd), 0.5), lambda: tf.concat([PP, LL, EL, ER, NS, ML, MR], axis=0), lambda: tf.concat([-1 * PP, LL, ER, EL, NS, MR, ML], axis=0))

    # Zoom augment
    zoom_augment = False
    if zoom_augment:
        central_fraction = tf.random_uniform([1], 0.5, 1.0)
    else:
        central_fraction = tf.ones([1])

    image = tf.transpose(image, [1, 2, 0])
    image = RandomCrop(image, central_fraction)
    zoom_label = (central_fraction - 0.5) * 2.0

    image = tf.image.resize_nearest_neighbor(image[tf.newaxis, :, :, :], [128, 128]) # Bilinear interpolation should be used if zoom_augment is enabled. However, there is a bug in Tensorflow < 2.0
    image = tf.transpose(image[0, :, :, :], [2, 0, 1])

    if used_labs is not None:
        labels = tf.gather(labels, used_labs, axis=0)

    labels = tf.cast(labels, tf.float32)

    labels = tf.concat([zoom_label, labels[:1], tf.zeros([1]), labels[1:]], axis=0)

    return image, labels

def parse_tfrecord_np(record):
    ex = tf.train.Example()
    ex.ParseFromString(record)
    shape = ex.features.feature['shape'].int64_list.value
    data = ex.features.feature['data'].bytes_list.value[0]
    return np.fromstring(data, np.uint8).reshape(shape)

#----------------------------------------------------------------------------
# Dataset class that loads data from tfrecords files.

class TFRecordDataset:
    def __init__(self,
        tfrecord_dir,                # Directory containing a collection of tfrecords files.
        resolution       = None,     # Dataset resolution, None = autodetect.
        label_file       = None,     # Relative path of the labels file, None = autodetect.
        max_label_size   = 0,        # 0 = no labels, 'full' = full labels, <int> = N first label components.
        repeat           = True,     # Repeat dataset indefinitely.
        shuffle_mb       = 4096,     # Shuffle data within specified window (megabytes), 0 = disable shuffling.
        prefetch_mb      = 2048,     # Amount of data to prefetch (megabytes), 0 = disable prefetching.
        buffer_mb        = 256,      # Read buffer size (megabytes).
        num_threads      = 2,        # Number of concurrent threads.
        balance_dset     = None,     # Set to True for even minibatches of labels. E.g. 00, 01, 10, 11, etc.
        label_param_nums = None,     # Labels are discarded if the corresponding element = 0
        mirror_augment   = False):

        self.tfrecord_dir       = tfrecord_dir
        self.resolution         = None
        self.resolution_log2    = None
        self.shape              = []        # [channel, height, width]
        self.dtype              = 'uint8'
        self.dynamic_range      = [0, 255]
        self.label_file         = label_file
        self.label_size         = None      # [component]
        self.label_dtype        = None
        self.balance_dset       = balance_dset
        self._np_labels         = None
        self._tf_minibatch_in   = None
        self._tf_labels_var     = None
        self._tf_labels_dataset = None
        self._tf_datasets       = dict()
        self._tf_iterator       = None
        self._tf_init_ops       = dict()
        self._tf_minibatch_np   = None
        self._cur_minibatch     = -1
        self._cur_lod           = -1
        self._possible_labels   = None # A tensor containing all possible permutations of labels (non-mutually exclusive)

        # List tfrecords files and inspect their shapes.
        assert os.path.isdir(self.tfrecord_dir)
        tfr_files = sorted(glob.glob(os.path.join(self.tfrecord_dir, '*.tfrecords')))
        assert len(tfr_files) >= 1
        tfr_shapes = []
        for tfr_file in tfr_files:
            tfr_opt = tf.python_io.TFRecordOptions(tf.python_io.TFRecordCompressionType.NONE)
            for record in tf.python_io.tf_record_iterator(tfr_file, tfr_opt):
                tfr_shapes.append(parse_tfrecord_np(record).shape)
                break

        # Autodetect label filename.
        if self.label_file is None:
            guess = sorted(glob.glob(os.path.join(self.tfrecord_dir, '*.labels')))
            if len(guess):
                self.label_file = guess[0]
        elif not os.path.isfile(self.label_file):
            guess = os.path.join(self.tfrecord_dir, self.label_file)
            if os.path.isfile(guess):
                self.label_file = guess

        # Determine shape and resolution.
        tfr_shapes[-1] = tuple([3, 128, 128])
        max_shape = max(tfr_shapes, key=lambda shape: np.prod(shape))
        self.resolution = resolution if resolution is not None else max_shape[1]
        self.resolution_log2 = int(np.log2(self.resolution))
        self.shape = [max_shape[0], self.resolution, self.resolution]
        tfr_lods = [self.resolution_log2 - int(np.log2(shape[1])) for shape in tfr_shapes]
        assert all(shape[0] == max_shape[0] for shape in tfr_shapes)
        assert all(shape[1] == shape[2] for shape in tfr_shapes)
        assert all(shape[1] == self.resolution // (2**lod) for shape, lod in zip(tfr_shapes, tfr_lods))
        assert all(lod in tfr_lods for lod in range(self.resolution_log2 - 1))

        # # Load labels.
        # assert max_label_size == 'full' or max_label_size >= 0
        # self._np_labels = np.zeros([1<<20, 0], dtype=np.float32)
        # if self.label_file is not None and max_label_size != 0:
        #     self._np_labels = np.load(self.label_file)
        #     if 'preprocess_labels' in dir(config):
        #         self._np_labels = config.preprocess_labels(self._np_labels)
        #     if label_param_nums is not None:
        #         # Only save the columns of self._np_labels where label_param_nums is non-zero
        #         used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        #         self._np_labels = self._np_labels[:, used_label_param_num_indices]
        #     assert self._np_labels.ndim == 2
        # if max_label_size != 'full' and self._np_labels.shape[1] > max_label_size:
        #     self._np_labels = self._np_labels[:, :max_label_size]
        # self.label_size = self._np_labels.shape[1]
        # self.label_dtype = self._np_labels.dtype.name

        if label_param_nums is not None:
            self.label_size = sum(1 for element in label_param_nums if element > 0) + 2
        else:
            self.label_size = 0
            used_label_param_num_indices = None

        # Build TF expressions.
        with tf.name_scope('Dataset'), tf.device('/cpu:0'):
            self._tf_minibatch_in = tf.placeholder(tf.int64, name='minibatch_in', shape=[])
            # tf_labels_init = tf.zeros(self._np_labels.shape, self._np_labels.dtype)
            # self._tf_labels_var = tf.Variable(tf_labels_init, name='labels_var', trainable=False)
            # tfutil.set_vars({self._tf_labels_var: self._np_labels})
            # self._tf_labels_dataset = tf.data.Dataset.from_tensor_slices(self._tf_labels_var)
            if balance_dset == 2:
                # Find all possible label permutations and store in object for later use in get_random_labels_tf
                possible_labels_np = np.array(list(itertools.product([0, 1], repeat=self._np_labels.shape[1])))
                self._possible_labels = tf.convert_to_tensor(possible_labels_np, dtype=tf.float32)
            for tfr_file, tfr_shape, tfr_lod in zip(tfr_files, tfr_shapes, tfr_lods):
                if tfr_lod < 0:
                    continue
                if label_param_nums is not None:
                    # Only return the columns where label_param_nums is non-zero
                    used_label_param_num_indices = np.nonzero(label_param_nums)[0]
                dset = tf.data.TFRecordDataset(tfr_file, compression_type='', buffer_size=buffer_mb<<20)
                dset = dset.map(lambda record: parse_tfrecord_tf(record, used_labs=used_label_param_num_indices, mirror_augment=mirror_augment), num_parallel_calls=num_threads)
                #dset = tf.data.Dataset.zip((dset, self._tf_labels_dataset))
                bytes_per_item = np.prod(tfr_shape) * np.dtype(self.dtype).itemsize
                if shuffle_mb > 0:
                    dset = dset.shuffle(((shuffle_mb << 20) - 1) // bytes_per_item + 1)
                if repeat:
                    dset = dset.repeat()
                if prefetch_mb > 0:
                    dset = dset.prefetch(((prefetch_mb << 20) - 1) // bytes_per_item + 1)
                if balance_dset is not None:
                    # Split the dataset into multiple filtered datasets - each one containing data for only a single
                    # label permutation. Each sub-dataset is appended to the sub_dsets list.
                    sub_dsets = []
                    if balance_dset == 1:
                        for i in range(self._np_labels.shape[1]):
                            sub_dsets.append(dset.filter(lambda img, labels: tf.equal(labels[i], 0.0)))
                            sub_dsets.append(dset.filter(lambda img, labels: tf.equal(labels[i], 1.0)))
                    if balance_dset == 2:
                        for i in range(2 ** self._np_labels.shape[1]):
                            sub_dsets.append(dset.filter(lambda img, labels: tf.reduce_all(
                                tf.equal(labels, tf.convert_to_tensor(possible_labels_np[i, :], dtype=tf.float32)))))
                    # Zip together each of the label-specific datasets to form a new dataset with records structured
                    # like, e.g. ((img, 00), (img, 01), (img, 10), (img, 11)). Now, each read from the dataset will
                    # result in an example of each label-permutation being retrieved evenly. However, we still need to
                    # fix the shape of the records as we wouldn't want each element of our minibatch to contain four
                    # image-label pairs side by side.
                    dset = tf.data.Dataset.zip(tuple(sub_dsets))
                    def concat_dsets_fn(*args):
                        # Function to convert each arg to a new dataset and concatenate them. In conjunction with the
                        # flat_map function this has the following effect:
                        # ((img, 00), (img, 01), (img, 10), (img, 11)) => ((img, 00)
                        #                                                  (img, 01)
                        #                                                  (img, 10)
                        #                                                  (img, 11))
                        stack = tf.data.Dataset.from_tensors(args[0])
                        for filtered_dset in args[1:]:
                            stack = stack.concatenate(tf.data.Dataset.from_tensors(filtered_dset))
                        return stack
                    # Use the flat_map function to apply concat_dsets_fn to the zipped dataset.
                    # Each read of the new dataset returns multiple "vertically stacked" records.
                    dset = dset.flat_map(concat_dsets_fn)
                dset = dset.batch(self._tf_minibatch_in)
                self._tf_datasets[tfr_lod] = dset

            self._tf_iterator = tf.data.Iterator.from_structure(self._tf_datasets[0].output_types, self._tf_datasets[0].output_shapes)
            self._tf_init_ops = {lod: self._tf_iterator.make_initializer(dset) for lod, dset in self._tf_datasets.items()}

    # Use the given minibatch size and level-of-detail for the data returned by get_minibatch_tf().
    def configure(self, minibatch_size, lod=0):
        lod = int(np.floor(lod))
        assert minibatch_size >= 1 and lod in self._tf_datasets
        if self._cur_minibatch != minibatch_size or self._cur_lod != lod:
            self._tf_init_ops[lod].run({self._tf_minibatch_in: minibatch_size})
            self._cur_minibatch = minibatch_size
            self._cur_lod = lod

    # Get next minibatch as TensorFlow expressions.
    def get_minibatch_tf(self): # => images, labels
        return self._tf_iterator.get_next()

    # Get next minibatch as NumPy arrays.
    def get_minibatch_np(self, minibatch_size, lod=0): # => images, labels
        self.configure(minibatch_size, lod)
        if self._tf_minibatch_np is None:
            self._tf_minibatch_np = self.get_minibatch_tf()
        return tfutil.run(self._tf_minibatch_np)

    # # Get random labels as TensorFlow expression.
    # def get_random_labels_tf(self, minibatch_size): # => labels
    #     if self.label_size > 0:
    #         if self.balance_dset == 1:
    #             _, labels = self.get_minibatch_tf() # Todo: THIS IS TOO SLOW
    #             return labels
    #         if self.balance_dset == 2:
    #             # If balance_dset is 2 then we don't want to return random labels from the training set;
    #             # we want the labels to be balanced. We therefore return the set of all possible label permutations
    #             # tiled num_repeats times to fill up the minibatch.
    #             num_possible_labels = self._possible_labels.shape[0]
    #             num_repeats = tf.cast(minibatch_size / num_possible_labels, dtype=tf.int32)
    #             # # num_repeats * num_possible_labels must fit into the minibatch exactly
    #             # # There is currently no GPU implementation of tf.Assert and I would rather not enable allow_soft_placement
    #             # assert_op = tf.Assert(tf.equal(minibatch_size, num_repeats * num_possible_labels), [minibatch_size, num_possible_labels])
    #             # with tf.control_dependencies([assert_op]):
    #             tile_vec = tf.stack([num_repeats, tf.constant(1, dtype=tf.int32)], axis=0)
    #             return tf.tile(self._possible_labels, tile_vec)
    #         else:
    #             # Echantillonage des labels du dataset '_tf_labels_var' à des indices tirés de manière aléatoire:
    #             #    tf.random_uniform([minibatch_size], 0, self._np_labels.shape[0], dtype=tf.int32)
    #             #       : génère des 'minibatch_size' entiers compris entre 0 et self._np_labels.shape[0]
    #             #    tf.gather(self._tf_labels_var, ...) : échantillone les labels aux index de ces entiers
    #             # Conclusion: La distribution des labels en entré de G est bien la même que la distribution des labels des données
    #             #             Et heureusement !
    #             return tf.gather(self._tf_labels_var, tf.random_uniform([minibatch_size], 0, self._np_labels.shape[0], dtype=tf.int32))
    #     else:
    #         return tf.zeros([minibatch_size, 0], self.label_dtype)

    # Get random labels as NumPy array.
    def get_random_labels_np(self, minibatch_size): # => labels
        if self.label_size > 0:
            return self._np_labels[np.random.randint(self._np_labels.shape[0], size=[minibatch_size])]
        else:
            return np.zeros([minibatch_size, 0], self.label_dtype)

#----------------------------------------------------------------------------
# Base class for datasets that are generated on the fly.

class SyntheticDataset:
    def __init__(self, resolution=1024, num_channels=3, dtype='uint8', dynamic_range=[0,255], label_size=0, label_dtype='float32'):
        self.resolution         = resolution
        self.resolution_log2    = int(np.log2(resolution))
        self.shape              = [num_channels, resolution, resolution]
        self.dtype              = dtype
        self.dynamic_range      = dynamic_range
        self.label_size         = label_size
        self.label_dtype        = label_dtype
        self._tf_minibatch_var  = None
        self._tf_lod_var        = None
        self._tf_minibatch_np   = None
        self._tf_labels_np      = None

        assert self.resolution == 2 ** self.resolution_log2
        with tf.name_scope('Dataset'):
            self._tf_minibatch_var = tf.Variable(np.int32(0), name='minibatch_var')
            self._tf_lod_var = tf.Variable(np.int32(0), name='lod_var')

    def configure(self, minibatch_size, lod=0):
        lod = int(np.floor(lod))
        assert minibatch_size >= 1 and lod >= 0 and lod <= self.resolution_log2
        tfutil.set_vars({self._tf_minibatch_var: minibatch_size, self._tf_lod_var: lod})

    def get_minibatch_tf(self): # => images, labels
        with tf.name_scope('SyntheticDataset'):
            shrink = tf.cast(2.0 ** tf.cast(self._tf_lod_var, tf.float32), tf.int32)
            shape = [self.shape[0], self.shape[1] // shrink, self.shape[2] // shrink]
            images = self._generate_images(self._tf_minibatch_var, self._tf_lod_var, shape)
            labels = self._generate_labels(self._tf_minibatch_var)
            return images, labels

    def get_minibatch_np(self, minibatch_size, lod=0): # => images, labels
        self.configure(minibatch_size, lod)
        if self._tf_minibatch_np is None:
            self._tf_minibatch_np = self.get_minibatch_tf()
        return tfutil.run(self._tf_minibatch_np)

    def get_random_labels_tf(self, minibatch_size): # => labels
        with tf.name_scope('SyntheticDataset'):
            return self._generate_labels(minibatch_size)

    def get_random_labels_np(self, minibatch_size): # => labels
        self.configure(minibatch_size)
        if self._tf_labels_np is None:
            self._tf_labels_np = self.get_random_labels_tf()
        return tfutil.run(self._tf_labels_np)

    def _generate_images(self, minibatch, lod, shape): # to be overridden by subclasses
        return tf.zeros([minibatch] + shape, self.dtype)

    def _generate_labels(self, minibatch): # to be overridden by subclasses
        return tf.zeros([minibatch, self.label_size], self.label_dtype)

#----------------------------------------------------------------------------
# Helper func for constructing a dataset object using the given options.

def load_dataset(class_name='dataset.TFRecordDataset', data_dir=None, verbose=False, **kwargs):
    adjusted_kwargs = dict(kwargs)
    if 'tfrecord_dir' in adjusted_kwargs and data_dir is not None:
        adjusted_kwargs['tfrecord_dir'] = os.path.join(data_dir, adjusted_kwargs['tfrecord_dir'])
    if verbose:
        print('Streaming data using %s...' % class_name)
    dataset = tfutil.import_obj(class_name)(**adjusted_kwargs)
    if verbose:
        print('Dataset shape =', np.int32(dataset.shape).tolist())
        print('Dynamic range =', dataset.dynamic_range)
        print('Label size    =', dataset.label_size)
    return dataset

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/dataset_tool.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import sys
import glob
import argparse
import threading
import six.moves.queue as Queue
import traceback
import numpy as np
import tensorflow as tf
import PIL.Image
from collections import defaultdict

import tfutil
import dataset

#----------------------------------------------------------------------------

def error(msg):
    print('Error: ' + msg)
    exit(1)

#----------------------------------------------------------------------------

class TFRecordExporter:
    def __init__(self, tfrecord_dir, expected_images, print_progress=True, progress_interval=10):
        self.tfrecord_dir       = tfrecord_dir
        self.tfr_prefix         = os.path.join(self.tfrecord_dir, os.path.basename(self.tfrecord_dir))
        self.expected_images    = expected_images
        self.cur_images         = 0
        self.shape              = None
        self.resolution_log2    = None
        self.tfr_writers        = []
        self.print_progress     = print_progress
        self.progress_interval  = progress_interval
        if self.print_progress:
            print('Creating dataset "%s"' % tfrecord_dir)
        if not os.path.isdir(self.tfrecord_dir):
            os.makedirs(self.tfrecord_dir)
        assert(os.path.isdir(self.tfrecord_dir))
        
    def close(self):
        if self.print_progress:
            print('%-40s\r' % 'Flushing data...', end='', flush=True)
        for tfr_writer in self.tfr_writers:
            tfr_writer.close()
        self.tfr_writers = []
        if self.print_progress:
            print('%-40s\r' % '', end='', flush=True)
            print('Added %d images.' % self.cur_images)

    def choose_shuffled_order(self): # Note: Images and labels must be added in shuffled order.
        order = np.arange(self.expected_images)
        np.random.RandomState(123).shuffle(order)
        return order

    def add_image(self, img):
        if self.print_progress and self.cur_images % self.progress_interval == 0:
            print('%d / %d\r' % (self.cur_images, self.expected_images), end='', flush=True)
        if self.shape is None:
            self.shape = img.shape
            self.resolution_log2 = int(np.log2(self.shape[1]))
            assert self.shape[0] in [1, 3]
            assert self.shape[1] == self.shape[2]
            assert self.shape[1] == 2**self.resolution_log2
            tfr_opt = tf.python_io.TFRecordOptions(tf.python_io.TFRecordCompressionType.NONE)
            for lod in range(self.resolution_log2 - 1):
                tfr_file = self.tfr_prefix + '-r%02d.tfrecords' % (self.resolution_log2 - lod)
                self.tfr_writers.append(tf.python_io.TFRecordWriter(tfr_file, tfr_opt))
        assert img.shape == self.shape
        for lod, tfr_writer in enumerate(self.tfr_writers):
            if lod:
                img = img.astype(np.float32)
                img = (img[:, 0::2, 0::2] + img[:, 0::2, 1::2] + img[:, 1::2, 0::2] + img[:, 1::2, 1::2]) * 0.25
            quant = np.rint(img).clip(0, 255).astype(np.uint8)
            ex = tf.train.Example(features=tf.train.Features(feature={
                'shape': tf.train.Feature(int64_list=tf.train.Int64List(value=quant.shape)),
                'data': tf.train.Feature(bytes_list=tf.train.BytesList(value=[quant.tostring()]))}))
            tfr_writer.write(ex.SerializeToString())
        self.cur_images += 1

    def add_labels(self, labels):
        if self.print_progress:
            print('%-40s\r' % 'Saving labels...', end='', flush=True)
        assert labels.shape[0] == self.cur_images
        with open(self.tfr_prefix + '-rxx.labels', 'wb') as f:
            np.save(f, labels.astype(np.float32))

    def add_image_and_labels(self, img, labs):
        if self.print_progress and self.cur_images % self.progress_interval == 0:
            print('%d / %d\r' % (self.cur_images, self.expected_images), end='', flush=True)
        if self.shape is None:
            self.shape = img.shape
            self.resolution_log2 = int(np.log2(self.shape[2]))
            #assert self.shape[0] in [1, 3]
            assert self.shape[1] == self.shape[2]
            assert self.shape[1] == 2**self.resolution_log2
            tfr_opt = tf.python_io.TFRecordOptions(tf.python_io.TFRecordCompressionType.NONE)
            for lod in range(self.resolution_log2 - 1):
                tfr_file = self.tfr_prefix + '-r%02d.tfrecords' % (self.resolution_log2 - lod)
                self.tfr_writers.append(tf.python_io.TFRecordWriter(tfr_file, tfr_opt))
        #assert img.shape == self.shape
        for lod, tfr_writer in enumerate(self.tfr_writers):
            if lod:
                img = img.astype(np.float32)
                img = (img[:, 0::2, 0::2] + img[:, 0::2, 1::2] + img[:, 1::2, 0::2] + img[:, 1::2, 1::2]) * 0.25
            quant = np.rint(img).clip(0, 255).astype(np.uint8)
            labs = labs.astype(np.int64)
            ex = tf.train.Example(features=tf.train.Features(feature={
                'shape': tf.train.Feature(int64_list=tf.train.Int64List(value=quant.shape)),
                'labels': tf.train.Feature(int64_list=tf.train.Int64List(value=tuple(labs))),
                'data': tf.train.Feature(bytes_list=tf.train.BytesList(value=[quant.tostring()]))
            }))
            tfr_writer.write(ex.SerializeToString())
        self.cur_images += 1

    def __enter__(self):
        return self
    
    def __exit__(self, *args):
        self.close()

#----------------------------------------------------------------------------

class ExceptionInfo(object):
    def __init__(self):
        self.value = sys.exc_info()[1]
        self.traceback = traceback.format_exc()

#----------------------------------------------------------------------------

class WorkerThread(threading.Thread):
    def __init__(self, task_queue):
        threading.Thread.__init__(self)
        self.task_queue = task_queue

    def run(self):
        while True:
            func, args, result_queue = self.task_queue.get()
            if func is None:
                break
            try:
                result = func(*args)
            except:
                result = ExceptionInfo()
            result_queue.put((result, args))

#----------------------------------------------------------------------------

class ThreadPool(object):
    def __init__(self, num_threads):
        assert num_threads >= 1
        self.task_queue = Queue.Queue()
        self.result_queues = dict()
        self.num_threads = num_threads
        for idx in range(self.num_threads):
            thread = WorkerThread(self.task_queue)
            thread.daemon = True
            thread.start()

    def add_task(self, func, args=()):
        assert hasattr(func, '__call__') # must be a function
        if func not in self.result_queues:
            self.result_queues[func] = Queue.Queue()
        self.task_queue.put((func, args, self.result_queues[func]))

    def get_result(self, func): # returns (result, args)
        result, args = self.result_queues[func].get()
        if isinstance(result, ExceptionInfo):
            print('\n\nWorker thread caught an exception:\n' + result.traceback)
            raise result.value
        return result, args

    def finish(self):
        for idx in range(self.num_threads):
            self.task_queue.put((None, (), None))

    def __enter__(self): # for 'with' statement
        return self

    def __exit__(self, *excinfo):
        self.finish()

    def process_items_concurrently(self, item_iterator, process_func=lambda x: x, pre_func=lambda x: x, post_func=lambda x: x, max_items_in_flight=None):
        if max_items_in_flight is None: max_items_in_flight = self.num_threads * 4
        assert max_items_in_flight >= 1
        results = []
        retire_idx = [0]

        def task_func(prepared, idx):
            return process_func(prepared)
           
        def retire_result():
            processed, (prepared, idx) = self.get_result(task_func)
            results[idx] = processed
            while retire_idx[0] < len(results) and results[retire_idx[0]] is not None:
                yield post_func(results[retire_idx[0]])
                results[retire_idx[0]] = None
                retire_idx[0] += 1
    
        for idx, item in enumerate(item_iterator):
            prepared = pre_func(item)
            results.append(None)
            self.add_task(func=task_func, args=(prepared, idx))
            while retire_idx[0] < idx - max_items_in_flight + 2:
                for res in retire_result(): yield res
        while retire_idx[0] < len(results):
            for res in retire_result(): yield res

#----------------------------------------------------------------------------

def display(tfrecord_dir):
    print('Loading dataset "%s"' % tfrecord_dir)
    tfutil.init_tf({'gpu_options.allow_growth': True})
    dset = dataset.TFRecordDataset(tfrecord_dir, max_label_size='full', repeat=False, shuffle_mb=0)
    tfutil.init_uninited_vars()
    
    idx = 0
    while True:
        try:
            images, labels = dset.get_minibatch_np(1)
        except tf.errors.OutOfRangeError:
            break
        if idx == 0:
            print('Displaying images')
            import cv2 # pip install opencv-python
            cv2.namedWindow('dataset_tool')
            print('Press SPACE or ENTER to advance, ESC to exit')
        print('\nidx = %-8d\nlabel = %s' % (idx, labels[0].tolist()))
        cv2.imshow('dataset_tool', images[0].transpose(1, 2, 0)[:, :, ::-1]) # CHW => HWC, RGB => BGR
        idx += 1
        if cv2.waitKey() == 27:
            break
    print('\nDisplayed %d images.' % idx)

#----------------------------------------------------------------------------

def extract(tfrecord_dir, output_dir):
    print('Loading dataset "%s"' % tfrecord_dir)
    tfutil.init_tf({'gpu_options.allow_growth': True})
    dset = dataset.TFRecordDataset(tfrecord_dir, max_label_size=0, repeat=False, shuffle_mb=0)
    tfutil.init_uninited_vars()
    
    print('Extracting images to "%s"' % output_dir)
    if not os.path.isdir(output_dir):
        os.makedirs(output_dir)
    idx = 0
    while True:
        if idx % 10 == 0:
            print('%d\r' % idx, end='', flush=True)
        try:
            images, labels = dset.get_minibatch_np(1)
        except tf.errors.OutOfRangeError:
            break
        if images.shape[1] == 1:
            img = PIL.Image.fromarray(images[0][0], 'L')
        else:
            img = PIL.Image.fromarray(images[0].transpose(1, 2, 0), 'RGB')
        img.save(os.path.join(output_dir, 'img%08d.png' % idx))
        idx += 1
    print('Extracted %d images.' % idx)

#----------------------------------------------------------------------------

def compare(tfrecord_dir_a, tfrecord_dir_b, ignore_labels):
    max_label_size = 0 if ignore_labels else 'full'
    print('Loading dataset "%s"' % tfrecord_dir_a)
    tfutil.init_tf({'gpu_options.allow_growth': True})
    dset_a = dataset.TFRecordDataset(tfrecord_dir_a, max_label_size=max_label_size, repeat=False, shuffle_mb=0)
    print('Loading dataset "%s"' % tfrecord_dir_b)
    dset_b = dataset.TFRecordDataset(tfrecord_dir_b, max_label_size=max_label_size, repeat=False, shuffle_mb=0)
    tfutil.init_uninited_vars()
    
    print('Comparing datasets')
    idx = 0
    identical_images = 0
    identical_labels = 0
    while True:
        if idx % 100 == 0:
            print('%d\r' % idx, end='', flush=True)
        try:
            images_a, labels_a = dset_a.get_minibatch_np(1)
        except tf.errors.OutOfRangeError:
            images_a, labels_a = None, None
        try:
            images_b, labels_b = dset_b.get_minibatch_np(1)
        except tf.errors.OutOfRangeError:
            images_b, labels_b = None, None
        if images_a is None or images_b is None:
            if images_a is not None or images_b is not None:
                print('Datasets contain different number of images')
            break
        if images_a.shape == images_b.shape and np.all(images_a == images_b):
            identical_images += 1
        else:
            print('Image %d is different' % idx)
        if labels_a.shape == labels_b.shape and np.all(labels_a == labels_b):
            identical_labels += 1
        else:
            print('Label %d is different' % idx)
        idx += 1
    print('Identical images: %d / %d' % (identical_images, idx))
    if not ignore_labels:
        print('Identical labels: %d / %d' % (identical_labels, idx))

#----------------------------------------------------------------------------

def create_mnist(tfrecord_dir, mnist_dir):
    print('Loading MNIST from "%s"' % mnist_dir)
    import gzip
    with gzip.open(os.path.join(mnist_dir, 'train-images-idx3-ubyte.gz'), 'rb') as file:
        images = np.frombuffer(file.read(), np.uint8, offset=16)
    with gzip.open(os.path.join(mnist_dir, 'train-labels-idx1-ubyte.gz'), 'rb') as file:
        labels = np.frombuffer(file.read(), np.uint8, offset=8)
    images = images.reshape(-1, 1, 28, 28)
    images = np.pad(images, [(0,0), (0,0), (2,2), (2,2)], 'constant', constant_values=0)
    assert images.shape == (60000, 1, 32, 32) and images.dtype == np.uint8
    assert labels.shape == (60000,) and labels.dtype == np.uint8
    assert np.min(images) == 0 and np.max(images) == 255
    assert np.min(labels) == 0 and np.max(labels) == 9
    onehot = np.zeros((labels.size, np.max(labels) + 1), dtype=np.float32)
    onehot[np.arange(labels.size), labels] = 1.0
    
    with TFRecordExporter(tfrecord_dir, images.shape[0]) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            tfr.add_image(images[order[idx]])
        tfr.add_labels(onehot[order])

#----------------------------------------------------------------------------

def create_mnistrgb(tfrecord_dir, mnist_dir, num_images=1000000, random_seed=123):
    print('Loading MNIST from "%s"' % mnist_dir)
    import gzip
    with gzip.open(os.path.join(mnist_dir, 'train-images-idx3-ubyte.gz'), 'rb') as file:
        images = np.frombuffer(file.read(), np.uint8, offset=16)
    images = images.reshape(-1, 28, 28)
    images = np.pad(images, [(0,0), (2,2), (2,2)], 'constant', constant_values=0)
    assert images.shape == (60000, 32, 32) and images.dtype == np.uint8
    assert np.min(images) == 0 and np.max(images) == 255
    
    with TFRecordExporter(tfrecord_dir, num_images) as tfr:
        rnd = np.random.RandomState(random_seed)
        for idx in range(num_images):
            tfr.add_image(images[rnd.randint(images.shape[0], size=3)])

#----------------------------------------------------------------------------

def create_cifar10(tfrecord_dir, cifar10_dir):
    print('Loading CIFAR-10 from "%s"' % cifar10_dir)
    import pickle
    images = []
    labels = []
    for batch in range(1, 6):
        with open(os.path.join(cifar10_dir, 'data_batch_%d' % batch), 'rb') as file:
            data = pickle.load(file, encoding='latin1')
        images.append(data['data'].reshape(-1, 3, 32, 32))
        labels.append(data['labels'])
    images = np.concatenate(images)
    labels = np.concatenate(labels)
    assert images.shape == (50000, 3, 32, 32) and images.dtype == np.uint8
    assert labels.shape == (50000,) and labels.dtype == np.int32
    assert np.min(images) == 0 and np.max(images) == 255
    assert np.min(labels) == 0 and np.max(labels) == 9
    onehot = np.zeros((labels.size, np.max(labels) + 1), dtype=np.float32)
    onehot[np.arange(labels.size), labels] = 1.0

    with TFRecordExporter(tfrecord_dir, images.shape[0]) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            tfr.add_image(images[order[idx]])
        tfr.add_labels(onehot[order])

#----------------------------------------------------------------------------

def create_cifar100(tfrecord_dir, cifar100_dir):
    print('Loading CIFAR-100 from "%s"' % cifar100_dir)
    import pickle
    with open(os.path.join(cifar100_dir, 'train'), 'rb') as file:
        data = pickle.load(file, encoding='latin1')
    images = data['data'].reshape(-1, 3, 32, 32)
    labels = np.array(data['fine_labels'])
    assert images.shape == (50000, 3, 32, 32) and images.dtype == np.uint8
    assert labels.shape == (50000,) and labels.dtype == np.int32
    assert np.min(images) == 0 and np.max(images) == 255
    assert np.min(labels) == 0 and np.max(labels) == 99
    onehot = np.zeros((labels.size, np.max(labels) + 1), dtype=np.float32)
    onehot[np.arange(labels.size), labels] = 1.0

    with TFRecordExporter(tfrecord_dir, images.shape[0]) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            tfr.add_image(images[order[idx]])
        tfr.add_labels(onehot[order])

#----------------------------------------------------------------------------

def create_svhn(tfrecord_dir, svhn_dir):
    print('Loading SVHN from "%s"' % svhn_dir)
    import pickle
    images = []
    labels = []
    for batch in range(1, 4):
        with open(os.path.join(svhn_dir, 'train_%d.pkl' % batch), 'rb') as file:
            data = pickle.load(file, encoding='latin1')
        images.append(data[0])
        labels.append(data[1])
    images = np.concatenate(images)
    labels = np.concatenate(labels)
    assert images.shape == (73257, 3, 32, 32) and images.dtype == np.uint8
    assert labels.shape == (73257,) and labels.dtype == np.uint8
    assert np.min(images) == 0 and np.max(images) == 255
    assert np.min(labels) == 0 and np.max(labels) == 9
    onehot = np.zeros((labels.size, np.max(labels) + 1), dtype=np.float32)
    onehot[np.arange(labels.size), labels] = 1.0

    with TFRecordExporter(tfrecord_dir, images.shape[0]) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            tfr.add_image(images[order[idx]])
        tfr.add_labels(onehot[order])

#----------------------------------------------------------------------------

def create_lsun(tfrecord_dir, lmdb_dir, resolution=256, max_images=None):
    print('Loading LSUN dataset from "%s"' % lmdb_dir)
    import lmdb # pip install lmdb
    import cv2 # pip install opencv-python
    import io
    with lmdb.open(lmdb_dir, readonly=True).begin(write=False) as txn:
        total_images = txn.stat()['entries']
        if max_images is None:
            max_images = total_images
        with TFRecordExporter(tfrecord_dir, max_images) as tfr:
            for idx, (key, value) in enumerate(txn.cursor()):
                try:
                    try:
                        img = cv2.imdecode(np.fromstring(value, dtype=np.uint8), 1)
                        if img is None:
                            raise IOError('cv2.imdecode failed')
                        img = img[:, :, ::-1] # BGR => RGB
                    except IOError:
                        img = np.asarray(PIL.Image.open(io.BytesIO(value)))
                    crop = np.min(img.shape[:2])
                    img = img[(img.shape[0] - crop) // 2 : (img.shape[0] + crop) // 2, (img.shape[1] - crop) // 2 : (img.shape[1] + crop) // 2]
                    img = PIL.Image.fromarray(img, 'RGB')
                    img = img.resize((resolution, resolution), PIL.Image.ANTIALIAS)
                    img = np.asarray(img)
                    img = img.transpose(2, 0, 1) # HWC => CHW
                    tfr.add_image(img)
                except:
                    print(sys.exc_info()[1])
                if tfr.cur_images == max_images:
                    break
        
#----------------------------------------------------------------------------

def create_celeba(tfrecord_dir, celeba_dir, cx=89, cy=121):
    print('Loading CelebA from "%s"' % celeba_dir)
    glob_pattern = os.path.join(celeba_dir, 'img_align_celeba_png', '*.png')
    image_filenames = sorted(glob.glob(glob_pattern))
    expected_images = 202599
    if len(image_filenames) != expected_images:
        error('Expected to find %d images' % expected_images)
    label_file = os.path.join(celeba_dir, 'img_align_celeba_png', 'list_attr_celeba.txt')
    multihot = np.loadtxt(label_file, skiprows=2, usecols=range(1,41), dtype=np.float32)
    multihot[multihot == -1.0] = 0.0
    multihot = multihot[:, [10, 13, 15, 18, 24, 31, 36, 39]] # Blurry, Chubby, Eyeglasses, Heavy_Makeup, No_Beard, Smiling, Wearing_Lipstick, Young
    multihot[:, [4, 7]] = 1.0 - multihot[:, [4, 7]] # Blurry, Chubby, Eyeglasses, Heavy_Makeup, BEARD, Smiling, Wearing_Lipstick, OLD
    
    with TFRecordExporter(tfrecord_dir, len(image_filenames)) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            img = np.asarray(PIL.Image.open(image_filenames[order[idx]]))
            assert img.shape == (218, 178, 3)
            img = img[cy - 64 : cy + 64, cx - 64 : cx + 64]
            img = img.transpose(2, 0, 1) # HWC => CHW
            tfr.add_image(img)
        tfr.add_labels(multihot[order])

# ----------------------------------------------------------------------------

def create_celeba_nice(tfrecord_dir, celeba_nice_dir, labels_file, num_labels):
    print('Loading CelebA Nice from "%s"' % celeba_nice_dir)
    glob_pattern = os.path.join(celeba_nice_dir, '*.png')
    image_filenames = sorted(glob.glob(glob_pattern))
    label_file = os.path.join(celeba_nice_dir, labels_file)
    print('Labels taken from "%s"' % label_file)
    multihot = np.loadtxt(label_file, skiprows=2, usecols=range(1, num_labels+1), dtype=np.float32)
    multihot[multihot == -1.0] = 0.0

    # # Select certain labels
    # multihot = multihot[:, [15, 20, 31, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49]]  # Eyeglasses, Male, Smiling, Young, Non_Ambient_Lighting, Busy_Background, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10
    #
    # # Negate certain labels, e.g. Young --> Old
    # multihot[:, [2, 3]] = 1.0 - multihot[:, [2, 3]]  # Eyeglasses, Male, NOT_SMILING, OLD, Non_Ambient_Lighting, Busy_Background, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10

    with TFRecordExporter(tfrecord_dir, len(image_filenames)) as tfr:
        order = tfr.choose_shuffled_order()
        for idx in range(order.size):
            img = np.asarray(PIL.Image.open(image_filenames[order[idx]]))
            assert img.shape == (128, 128, 3)
            img = img.transpose(2, 0, 1)  # HWC => CHW
            tfr.add_image(img)
        tfr.add_labels(multihot[order])

#----------------------------------------------------------------------------

def create_celebahq(tfrecord_dir, celeba_dir, delta_dir, num_threads=4, num_tasks=100):
    print('Loading CelebA from "%s"' % celeba_dir)
    expected_images = 202599
    if len(glob.glob(os.path.join(celeba_dir, 'img_celeba', '*.jpg'))) != expected_images:
        error('Expected to find %d images' % expected_images)
    with open(os.path.join(celeba_dir, 'Anno', 'list_landmarks_celeba.txt'), 'rt') as file:
        landmarks = [[float(value) for value in line.split()[1:]] for line in file.readlines()[2:]]
        landmarks = np.float32(landmarks).reshape(-1, 5, 2)
    
    print('Loading CelebA-HQ deltas from "%s"' % delta_dir)
    import scipy.ndimage
    import hashlib
    import bz2
    import zipfile
    import base64
    import cryptography.hazmat.primitives.hashes
    import cryptography.hazmat.backends
    import cryptography.hazmat.primitives.kdf.pbkdf2
    import cryptography.fernet
    expected_zips = 30
    if len(glob.glob(os.path.join(delta_dir, 'delta*.zip'))) != expected_zips:
        error('Expected to find %d zips' % expected_zips)
    with open(os.path.join(delta_dir, 'image_list.txt'), 'rt') as file:
        lines = [line.split() for line in file]
        fields = dict()
        for idx, field in enumerate(lines[0]):
            type = int if field.endswith('idx') else str
            fields[field] = [type(line[idx]) for line in lines[1:]]
    indices = np.array(fields['idx'])

    # Must use pillow version 3.1.1 for everything to work correctly.
    if getattr(PIL, 'PILLOW_VERSION', '') != '3.1.1':
        error('create_celebahq requires pillow version 3.1.1') # conda install pillow=3.1.1
        
    # Must use libjpeg version 8d for everything to work correctly.
    img = np.array(PIL.Image.open(os.path.join(celeba_dir, 'img_celeba', '000001.jpg')))
    md5 = hashlib.md5()
    md5.update(img.tobytes())
    if md5.hexdigest() != '9cad8178d6cb0196b36f7b34bc5eb6d3':
        error('create_celebahq requires libjpeg version 8d') # conda install jpeg=8d

    def rot90(v):
        return np.array([-v[1], v[0]])

    def process_func(idx):
        # Load original image.
        orig_idx = fields['orig_idx'][idx]
        orig_file = fields['orig_file'][idx]
        orig_path = os.path.join(celeba_dir, 'img_celeba', orig_file)
        img = PIL.Image.open(orig_path)

        # Choose oriented crop rectangle.
        lm = landmarks[orig_idx]
        eye_avg = (lm[0] + lm[1]) * 0.5 + 0.5
        mouth_avg = (lm[3] + lm[4]) * 0.5 + 0.5
        eye_to_eye = lm[1] - lm[0]
        eye_to_mouth = mouth_avg - eye_avg
        x = eye_to_eye - rot90(eye_to_mouth)
        x /= np.hypot(*x)
        x *= max(np.hypot(*eye_to_eye) * 2.0, np.hypot(*eye_to_mouth) * 1.8)
        y = rot90(x)
        c = eye_avg + eye_to_mouth * 0.1
        quad = np.stack([c - x - y, c - x + y, c + x + y, c + x - y])
        zoom = 1024 / (np.hypot(*x) * 2)

        # Shrink.
        shrink = int(np.floor(0.5 / zoom))
        if shrink > 1:
            size = (int(np.round(float(img.size[0]) / shrink)), int(np.round(float(img.size[1]) / shrink)))
            img = img.resize(size, PIL.Image.ANTIALIAS)
            quad /= shrink
            zoom *= shrink

        # Crop.
        border = max(int(np.round(1024 * 0.1 / zoom)), 3)
        crop = (int(np.floor(min(quad[:,0]))), int(np.floor(min(quad[:,1]))), int(np.ceil(max(quad[:,0]))), int(np.ceil(max(quad[:,1]))))
        crop = (max(crop[0] - border, 0), max(crop[1] - border, 0), min(crop[2] + border, img.size[0]), min(crop[3] + border, img.size[1]))
        if crop[2] - crop[0] < img.size[0] or crop[3] - crop[1] < img.size[1]:
            img = img.crop(crop)
            quad -= crop[0:2]

        # Simulate super-resolution.
        superres = int(np.exp2(np.ceil(np.log2(zoom))))
        if superres > 1:
            img = img.resize((img.size[0] * superres, img.size[1] * superres), PIL.Image.ANTIALIAS)
            quad *= superres
            zoom /= superres

        # Pad.
        pad = (int(np.floor(min(quad[:,0]))), int(np.floor(min(quad[:,1]))), int(np.ceil(max(quad[:,0]))), int(np.ceil(max(quad[:,1]))))
        pad = (max(-pad[0] + border, 0), max(-pad[1] + border, 0), max(pad[2] - img.size[0] + border, 0), max(pad[3] - img.size[1] + border, 0))
        if max(pad) > border - 4:
            pad = np.maximum(pad, int(np.round(1024 * 0.3 / zoom)))
            img = np.pad(np.float32(img), ((pad[1], pad[3]), (pad[0], pad[2]), (0, 0)), 'reflect')
            h, w, _ = img.shape
            y, x, _ = np.mgrid[:h, :w, :1]
            mask = 1.0 - np.minimum(np.minimum(np.float32(x) / pad[0], np.float32(y) / pad[1]), np.minimum(np.float32(w-1-x) / pad[2], np.float32(h-1-y) / pad[3]))
            blur = 1024 * 0.02 / zoom
            img += (scipy.ndimage.gaussian_filter(img, [blur, blur, 0]) - img) * np.clip(mask * 3.0 + 1.0, 0.0, 1.0)
            img += (np.median(img, axis=(0,1)) - img) * np.clip(mask, 0.0, 1.0)
            img = PIL.Image.fromarray(np.uint8(np.clip(np.round(img), 0, 255)), 'RGB')
            quad += pad[0:2]
            
        # Transform.
        img = img.transform((4096, 4096), PIL.Image.QUAD, (quad + 0.5).flatten(), PIL.Image.BILINEAR)
        img = img.resize((1024, 1024), PIL.Image.ANTIALIAS)
        img = np.asarray(img).transpose(2, 0, 1)
        
        # Verify MD5.
        md5 = hashlib.md5()
        md5.update(img.tobytes())
        assert md5.hexdigest() == fields['proc_md5'][idx]
        
        # Load delta image and original JPG.
        with zipfile.ZipFile(os.path.join(delta_dir, 'deltas%05d.zip' % (idx - idx % 1000)), 'r') as zip:
            delta_bytes = zip.read('delta%05d.dat' % idx)
        with open(orig_path, 'rb') as file:
            orig_bytes = file.read()
        
        # Decrypt delta image, using original JPG data as decryption key.
        algorithm = cryptography.hazmat.primitives.hashes.SHA256()
        backend = cryptography.hazmat.backends.default_backend()
        salt = bytes(orig_file, 'ascii')
        kdf = cryptography.hazmat.primitives.kdf.pbkdf2.PBKDF2HMAC(algorithm=algorithm, length=32, salt=salt, iterations=100000, backend=backend)
        key = base64.urlsafe_b64encode(kdf.derive(orig_bytes))
        delta = np.frombuffer(bz2.decompress(cryptography.fernet.Fernet(key).decrypt(delta_bytes)), dtype=np.uint8).reshape(3, 1024, 1024)
        
        # Apply delta image.
        img = img + delta
        
        # Verify MD5.
        md5 = hashlib.md5()
        md5.update(img.tobytes())
        assert md5.hexdigest() == fields['final_md5'][idx]
        return img

    label_file = os.path.join(celeba_dir, 'img_align_celeba_png', 'list_attr_celebahq_pose.txt')
    multihot = np.loadtxt(label_file, skiprows=2, usecols=range(1,42), dtype=np.float32)
    multihot[multihot == -1.0] = 0.0
    multihot = multihot[:, [10, 13, 15, 18, 24, 31, 36, 39, 40]] # Blurry, Chubby, Eyeglasses, Heavy_Makeup, No_Beard, Smiling, Wearing_Lipstick, Young, POSE
    multihot[:, [4, 7]] = 1.0 - multihot[:, [4, 7]] # Blurry, Chubby, Eyeglasses, Heavy_Makeup, BEARD, Smiling, Wearing_Lipstick, OLD, POSE

    with TFRecordExporter(tfrecord_dir, indices.size) as tfr:
        order = tfr.choose_shuffled_order()
        with ThreadPool(num_threads) as pool:
            for img in pool.process_items_concurrently(indices[order].tolist(), process_func=process_func, max_items_in_flight=num_tasks):
                tfr.add_image(img)
        tfr.add_labels(multihot[order])

#----------------------------------------------------------------------------

def create_from_images(tfrecord_dir, image_dir, shuffle, labels_file=None, num_labels=None):
    print('Loading images from "%s"' % image_dir)
    image_filenames = sorted(glob.glob(os.path.join(image_dir, '*.png')))
    if len(image_filenames) == 0:
        error('No input images found')

    img = np.asarray(PIL.Image.open(image_filenames[0]))
    resolution = img.shape[0]
    channels = img.shape[2] if img.ndim == 3 else 1
    if img.shape[1] != resolution:
        error('Input images must have the same width and height')
    if resolution != 2 ** int(np.floor(np.log2(resolution))):
        error('Input image resolution must be a power-of-two')
    if channels not in [1, 3]:
        error('Input images must be stored as RGB or grayscale')

    if labels_file is not None:
        assert num_labels is not None
        labels_file_path = os.path.join(image_dir, labels_file)
        labels = np.loadtxt(labels_file_path, skiprows=2, usecols=range(1, num_labels+1), dtype=np.float32)

    with TFRecordExporter(tfrecord_dir, len(image_filenames)) as tfr:
        order = tfr.choose_shuffled_order() if shuffle else np.arange(len(image_filenames))
        for idx in range(order.size):
            img = np.asarray(PIL.Image.open(image_filenames[order[idx]]))
            if channels == 1:
                img = img[np.newaxis, :, :] # HW => CHW
            else:
                img = img.transpose(2, 0, 1) # HWC => CHW
            tfr.add_image(img)
        if labels_file is not None:
            tfr.add_labels(labels[order])

# ----------------------------------------------------------------------------

def create_from_image_list(tfrecord_dir, image_list, shuffle):

    with open(image_list) as f:
        image_filenames = f.readlines()
        image_filenames = [x.strip() for x in image_filenames]

    with TFRecordExporter(tfrecord_dir, len(image_filenames)) as tfr:
        order = tfr.choose_shuffled_order() if shuffle else np.arange(len(image_filenames))
        for idx in range(order.size):
            img = np.asarray(PIL.Image.open(image_filenames[order[idx]]))
            img = img.transpose(2, 0, 1)  # HWC => CHW
            tfr.add_image(img)

# ----------------------------------------------------------------------------

def create_from_anyvalues(tfrecord_dir, anyvalue_dir, shuffle):
    """
    Function used to convert files in the format 'anyvalue' to a tfrecords datasets.
    The format 'anyvalue' was created by Sami Romdhani to easily read and write any data to and from C and Python.

    :param tfrecord_dir:      The output dataset directory to which the image and labels file will converted.
    :param anyvalue_dir:      The path of the 'anyvalue' files.
    :param shuffle:           1 to shuffle the order of the files.
    """
    print('Loading ".bin" files from "%s"' % anyvalue_dir)
    from __init__ import Path
    image_filenames = []
    for which in ['Enroll', 'Left', 'Right', 'Up', 'Down', 'Spiral', 'Front']:
        sublist = sorted(Path(anyvalue_dir).glob('**/*_'+which+'_*.bin'))
        print('Number of images "%s" : %d' % (which, len(sublist)))
        image_filenames += sublist
    print('Number of images selected: %d' % len(image_filenames))
    if len(image_filenames) == 0:
        error('No input files found')

    from __init__ import anyvalue

    cnn_input = anyvalue.read_bin(image_filenames[0])
    img = np.reshape(cnn_input['data'], [cnn_input['C'], cnn_input['H'], cnn_input['W']])
    resolution = img.shape[1]
    channels = cnn_input['C']
    if img.shape[2] != resolution:
        error('Input images must have the same width and height')
    if resolution != 2 ** int(np.floor(np.log2(resolution))):
        error('Input image resolution must be a power-of-two')
    if channels not in [1, 3]:
        error('Input images must be stored as RGB or grayscale')

    labels = np.zeros((len(image_filenames), 7), dtype=np.float32)
    with TFRecordExporter(tfrecord_dir, len(image_filenames)) as tfr:
        order = tfr.choose_shuffled_order() if shuffle else np.arange(len(image_filenames))
        i = 0
        for idx in range(order.size):
            cnn_input = anyvalue.read_bin(image_filenames[order[idx]])
            img = 255*np.reshape(cnn_input['data'], [cnn_input['C'], cnn_input['H'], cnn_input['W']])
            tfr.add_image(img)
            labels[i,:3] = cnn_input['angles'].flatten()
            labels[i,3:6] = cnn_input['transl'].flatten()
            labels[i,6] = cnn_input['noise3d']
            i += 1
        tfr.add_labels(np.array(labels))


#----------------------------------------------------------------------------

def create_from_hdf5(tfrecord_dir, hdf5_filename, shuffle):
    print('Loading HDF5 archive from "%s"' % hdf5_filename)
    import h5py # conda install h5py
    with h5py.File(hdf5_filename, 'r') as hdf5_file:
        hdf5_data = max([value for key, value in hdf5_file.items() if key.startswith('data')], key=lambda lod: lod.shape[3])
        with TFRecordExporter(tfrecord_dir, hdf5_data.shape[0]) as tfr:
            order = tfr.choose_shuffled_order() if shuffle else np.arange(hdf5_data.shape[0])
            for idx in range(order.size):
                tfr.add_image(hdf5_data[order[idx]])
            npy_filename = os.path.splitext(hdf5_filename)[0] + '-labels.npy'
            if os.path.isfile(npy_filename):
                tfr.add_labels(np.load(npy_filename)[order])

# ----------------------------------------------------------------------------

def create_labels_file(tfrecord_dir, labels_input_file):
    """
    Function used to create custom labels files for existing tfrecords datasets.

    :param tfrecord_dir:      The existing dataset directory to which the labels file will be output.
    :param labels_input_file: The path and filename of the input labels text file (one category number on each line).
    :return:                  Outputs a binary ".labels" file containing onehot label vectors.
    """
    print('Reading labels from "%s"' % labels_input_file)
    labels = np.loadtxt(labels_input_file, dtype=np.uint8)
    onehot = np.zeros((labels.size, np.max(labels) + 1), dtype=np.float32)
    onehot[np.arange(labels.size), labels] = 1.0

    with TFRecordExporter(tfrecord_dir, labels.shape[0]) as tfr:
        tfr.cur_images = labels.shape[0] # Necessary to fool
        tfr.add_labels(onehot)

# ----------------------------------------------------------------------------
# Function to create tfrecords files with labels stored alongside the images.
# This version is designed to take labels from B73 (Multi-PIE) filenames.

def create_labelled_images(image_dir, tfrecord_dir, list_images):

    with open(list_images) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    with TFRecordExporter(tfrecord_dir, len(content)) as tfr:
        for line in content:
            elements = line.split(' ')
            file = elements[0]
            FPs = elements[2:]
            try:
                img = np.asarray(PIL.Image.open(os.path.join(image_dir, file + '.png')))
            except:
                continue
            img = img.transpose([2, 0, 1])  # HWC => CHW

            # E.g. .../.../.../073000001_002_110100
            #                  XXXXXXXXX_XXX_SSCCLL
            # SS = Session; CC = Camera; LL = Light
            camera = int(file[-4:-2])

            if camera == 1:
                pose = 90
            elif camera == 2:
                pose = 75
            elif camera == 3:
                pose = 60
            elif camera == 4:
                pose = 45
            elif camera == 6:
                pose = 30
            elif camera == 7:
                pose = 15
            elif camera == 8:
                pose = 0
            elif camera == 9:
                pose = -15
            elif camera == 10:
                pose = -30
            elif camera == 12:
                pose = -45
            elif camera == 13:
                pose = -60
            elif camera == 14:
                pose = -75
            elif camera == 15:
                pose = -90

            light = file[-2:]
            labels = np.array([pose, light] + FPs, dtype=np.int32)

            resolution = img.shape[1]
            channels = img.shape[0]
            if img.shape[2] != resolution:
                error('Input images must have the same width and height')
            if resolution != 2 ** int(np.floor(np.log2(resolution))):
                error('Input image resolution must be a power-of-two')
            if channels % 3 != 0:
                error('Input images must each have three channels')

            tfr.add_image_and_labels(img, labels)

#----------------------------------------------------------------------------

def execute_cmdline(argv):
    prog = argv[0]
    parser = argparse.ArgumentParser(
        prog        = prog,
        description = 'Tool for creating, extracting, and visualizing Progressive GAN datasets.',
        epilog      = 'Type "%s <command> -h" for more information.' % prog)
        
    subparsers = parser.add_subparsers(dest='command')
    subparsers.required = True
    def add_command(cmd, desc, example=None):
        epilog = 'Example: %s %s' % (prog, example) if example is not None else None
        return subparsers.add_parser(cmd, description=desc, help=desc, epilog=epilog)

    p = add_command(    'display',          'Display images in dataset.',
                                            'display datasets/mnist')
    p.add_argument(     'tfrecord_dir',     help='Directory containing dataset')
  
    p = add_command(    'extract',          'Extract images from dataset.',
                                            'extract datasets/mnist mnist-images')
    p.add_argument(     'tfrecord_dir',     help='Directory containing dataset')
    p.add_argument(     'output_dir',       help='Directory to extract the images into')

    p = add_command(    'compare',          'Compare two datasets.',
                                            'compare datasets/mydataset datasets/mnist')
    p.add_argument(     'tfrecord_dir_a',   help='Directory containing first dataset')
    p.add_argument(     'tfrecord_dir_b',   help='Directory containing second dataset')
    p.add_argument(     '--ignore_labels',  help='Ignore labels (default: 0)', type=int, default=0)

    p = add_command(    'create_mnist',     'Create dataset for MNIST.',
                                            'create_mnist datasets/mnist ~/downloads/mnist')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'mnist_dir',        help='Directory containing MNIST')

    p = add_command(    'create_mnistrgb',  'Create dataset for MNIST-RGB.',
                                            'create_mnistrgb datasets/mnistrgb ~/downloads/mnist')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'mnist_dir',        help='Directory containing MNIST')
    p.add_argument(     '--num_images',     help='Number of composite images to create (default: 1000000)', type=int, default=1000000)
    p.add_argument(     '--random_seed',    help='Random seed (default: 123)', type=int, default=123)

    p = add_command(    'create_cifar10',   'Create dataset for CIFAR-10.',
                                            'create_cifar10 datasets/cifar10 ~/downloads/cifar10')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'cifar10_dir',      help='Directory containing CIFAR-10')

    p = add_command(    'create_cifar100',  'Create dataset for CIFAR-100.',
                                            'create_cifar100 datasets/cifar100 ~/downloads/cifar100')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'cifar100_dir',     help='Directory containing CIFAR-100')

    p = add_command(    'create_svhn',      'Create dataset for SVHN.',
                                            'create_svhn datasets/svhn ~/downloads/svhn')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'svhn_dir',         help='Directory containing SVHN')

    p = add_command(    'create_lsun',      'Create dataset for single LSUN category.',
                                            'create_lsun datasets/lsun-car-100k ~/downloads/lsun/car_lmdb --resolution 256 --max_images 100000')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'lmdb_dir',         help='Directory containing LMDB database')
    p.add_argument(     '--resolution',     help='Output resolution (default: 256)', type=int, default=256)
    p.add_argument(     '--max_images',     help='Maximum number of images (default: none)', type=int, default=None)

    p = add_command(    'create_celeba',    'Create dataset for CelebA.',
                                            'create_celeba datasets/celeba ~/downloads/celeba')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'celeba_dir',       help='Directory containing CelebA')
    p.add_argument(     '--cx',             help='Center X coordinate (default: 89)', type=int, default=89)
    p.add_argument(     '--cy',             help='Center Y coordinate (default: 121)', type=int, default=121)

    p = add_command(    'create_celeba_nice', 'Create dataset for CelebA Nice.',
                                              'create_celeba_nice datasets/celeba_nice ~/downloads/celeba_nice')
    p.add_argument(     'tfrecord_dir',       help='New dataset directory to be created')
    p.add_argument(     'celeba_nice_dir',    help='Directory containing CelebA Nice')
    p.add_argument(     'labels_file',        help='Labels file name')
    p.add_argument(     'num_labels',         help='Number of labels', type=int)

    p = add_command(    'create_celebahq',  'Create dataset for CelebA-HQ.',
                                            'create_celebahq datasets/celebahq ~/downloads/celeba ~/downloads/celeba-hq-deltas')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'celeba_dir',       help='Directory containing CelebA')
    p.add_argument(     'delta_dir',        help='Directory containing CelebA-HQ deltas')
    p.add_argument(     '--num_threads',    help='Number of concurrent threads (default: 4)', type=int, default=4)
    p.add_argument(     '--num_tasks',      help='Number of concurrent processing tasks (default: 100)', type=int, default=100)

    p = add_command(    'create_from_images', 'Create dataset from a directory full of images.',
                                            'create_from_images datasets/mydataset myimagedir')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'image_dir',        help='Directory containing the images')
    p.add_argument(     '--shuffle',        help='Randomize image order (default: 1)', type=int, default=1)
    p.add_argument(     '--labels_file',    help='Labels file to be included', default=None)
    p.add_argument(     '--num_labels',     help='Number of labels to be used', type=int, default=None)

    p = add_command(    'create_from_image_list', 'Create dataset from files specified in image_list.',
                                            'create_from_images datasets/mydataset myimagelist.txt')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'image_list',       help='File containing list of file paths (from root)')
    p.add_argument(     '--shuffle',        help='Randomize image order (default: 1)', type=int, default=1)

    p = add_command(    'create_from_hdf5', 'Create dataset from legacy HDF5 archive.',
                                            'create_from_hdf5 datasets/celebahq ~/downloads/celeba-hq-1024x1024.h5')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'hdf5_filename',    help='HDF5 archive containing the images')
    p.add_argument(     '--shuffle',        help='Randomize image order (default: 1)', type=int, default=1)

    p = add_command(    'create_labels_file', 'Convert a text file of category numbers (one on each line) to the correct format.',
                                              'create_labels_file datasets/dataset_name /path/to/labels.txt')
    p.add_argument(     'tfrecord_dir',       help='The existing dataset directory to which the labels file will be output')
    p.add_argument(     'labels_input_file',  help='The path and filename of the input labels text file')

    p = add_command(    'create_from_anyvalues', 'Create dataset from a directory full of "anyvalue" files.',
                                            'create_from_anyvalues datasets/mydataset my_anyvalue_dir')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'anyvalue_dir',        help='Directory containing the "anyvalue" files')
    p.add_argument(     '--shuffle',        help='Randomize image order (default: 1)', type=int, default=1)

    p = add_command(    'create_labelled_images', 'Create dataset with embedded labels.', 'create_labelled_images')
    p.add_argument(     'image_dir',        help='Base directory containing the images')
    p.add_argument(     'tfrecord_dir',     help='New dataset directory to be created')
    p.add_argument(     'list_images',      help='List of the image filenames')

    args = parser.parse_args(argv[1:] if len(argv) > 1 else ['-h'])
    func = globals()[args.command]
    del args.command
    func(**vars(args))

#----------------------------------------------------------------------------

if __name__ == "__main__":
    execute_cmdline(sys.argv)

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/de_pickle.py <==
import pickle

with open('C:/project/DATA/FLAME/flame-fitting-master/models/male_model.pkl', 'rb') as f:
    flame_model = pickle.load(f, encoding='latin1')
    print(flame_model)


==> plots/032-fake-images-21/src/depthmaps_remove_test_data.py <==
#!python
# -*- coding: utf-8 -*-

"""
Script qui est censé tourner sur le 56 couers (10.135.20.149)
"""
from pathlib import Path
import json
import shutil

root = Path('/home/local/romdhani/listes/listes_06_Campagne_Dec17')
indir  = Path('/home/local/romdhani/Bio3dFace/perfos/3d-linux-x64-gcc4-pic/ALL/cm3df/cnn_input_sr')
outdir = Path('/home/local/romdhani/Bio3dFace/perfos/3d-linux-x64-gcc4-pic/ALL/cm3df/cnn_input_sr_test')
outdir.mkdir(parents=True, exist_ok=True)

###############################################################################
# Get the IDs reserved for testing purposes
# This code is extracted from : F:\src\JIRA\cnn_learning_3dface\bio3df_make_lists.py
# Read the file with the mapping between IDs and integer if it exists or else, create a dictionary:
fname_map_id_to_int = str(root / 'map_id_to_int.json')
with open(fname_map_id_to_int, 'r') as fp:
    map_id_to_int = json.load(fp)

id_test = []
with (root / 'liste_id_urt.txt').open('rt') as fp:
    for line in fp:
        id_test.append('idf_'+line.split()[0])

# list test shenzen
list_id_shenzen = []
for key, identity in map_id_to_int.items():
    if key.startswith('shenzen'):
        list_id_shenzen.append(identity)
list_id_shenzen.sort()
list_id_shenzen_test = list_id_shenzen[:50]
for key, identity in map_id_to_int.items():
    if identity in list_id_shenzen_test:
        id_test.append(key)
###############################################################################
id_test = set(id_test)

i = 0
for dir in indir.glob('*'):
    if not dir.is_dir():
        continue
    if dir.stem in id_test:
        print(dir.stem)
        shutil.move(str(dir), str(outdir))
        i += 1
print('%d directories moved' % i)

==> plots/032-fake-images-21/src/do_hist_labels.py <==
#!python
# -*- coding: utf-8 -*-
"""
This script make a plot of the 'yaw' and 'pitch' angles saved in a label file and define the frontal area.
"""
import numpy as np
import matplotlib.pyplot as plt

# Init:
fname = r'\\10.126.40.45\face3d\SSD\01_Data\03_face_depth\pgan\depthmap_02\depthmap_02-rxx.labels'
# Load the label matrix with shape: n. images x n. labels:
labels = np.load(fname)
print('Label shape: %s' % str(labels.shape))

n_glasses = np.sum(labels[:,7])
print('#Image with glasses: %d, i.e. %.2f%%' % (n_glasses, n_glasses/labels.shape[0]*100))

names = ['yaw', 'pitch']  # Names of the angles as ordered in the label matrix
r = [4, 4]  # range around the mode that define the central part of the histogram
idx_frontal = True  # idx_frontal[i] is True if image 'i' is frontal (frontal = all angles in the central part)

# Make a figure with size 800 x 500:
dpi = 96
plt.figure(figsize=(800 / dpi, 500 / dpi), dpi=dpi)

# Loop on the angles:
for i in range(len(names)):
    # Make one figure with two subplots:
    plt.subplot(1, len(names), i + 1)
    plt.grid()
    # Plot the histogram:
    hx, hy, _ = plt.hist(labels[:,i], 40)

    # Get the mode of the histogram:
    if i==0:
        mode = 0 # for the yaw, the mode is set to 0
    else:
        bin_max = np.where(hx == hx.max())[0]
        mode = (hy[bin_max] + hy[bin_max + 1]) / 2.0
        mode = mode[0]

    # Plot the range of the central part of the histogram as two red vertical lines:
    plt.axvline(mode-r[i], 0, max(hx), color='red', linewidth=1)
    plt.axvline(mode+r[i], 0, max(hx), color='red', linewidth=1)
    # Print the percentage of images in the central part in the plot's title:
    idx_central = np.logical_and(labels[:,i] > mode-r[i], labels[:,i] < mode+r[i])
    idx_frontal *= idx_central # the frontal images are those for which all the angles are central
    n = np.sum(idx_central)
    plt.title('%s, central:%.1f%%, [%.1f, %.1f]' % (names[i], n/labels.shape[0]*100, mode-r[i], mode+r[i]))

plt.suptitle('frontal: %.1f%%' % (np.sum(idx_frontal)/labels.shape[0]*100))
plt.savefig('pose_histogram_02.png')
plt.show()

==> plots/032-fake-images-21/src/hager_zhang.py <==
# Copyright 2018 The TensorFlow Probability Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ============================================================================
"""Implements the Hager-Zhang inexact line search algorithm.
Line searches are a central component for many optimization algorithms (e.g.
BFGS, conjugate gradient etc). Most of the sophisticated line search methods
aim to find a step length in a given search direction so that the step length
satisfies the
[Wolfe conditions](https://en.wikipedia.org/wiki/Wolfe_conditions).
[Hager-Zhang 2006](http://users.clas.ufl.edu/hager/papers/CG/cg_compare.pdf)
algorithm is a refinement of the commonly used
[More-Thuente](https://dl.acm.org/citation.cfm?id=192132) algorithm.
This module implements the Hager-Zhang algorithm.
"""

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import collections

import numpy as np
import tensorflow as tf

__all__ = [
    'hager_zhang',
]

# Container to hold the function value and the derivative at a given point.
# Each entry is a scalar tensor of real dtype. Used for internal data passing.
_FnDFn = collections.namedtuple('_FnDFn', ['x', 'f', 'df'])


# Valuetype to hold information for the floating point precision data.
_FloatInfo = collections.namedtuple('_FloatInfo', ['eps', 'nextfloat'])


def _machine_eps(dtype):
  """Returns the machine epsilon for the supplied dtype."""
  if isinstance(dtype, tf.DType):
    dtype = dtype.as_numpy_dtype()
  return np.finfo(dtype).eps


def _next_after(x):
  """Computes the next larger floating point number.
  Tensorflow analogue of the function np.nextafter.
  Ideally, this function should have a native C++ kernel in TF core but until
  that is done, we are forced to use this implementation.
  Args:
    x: `Tensor` of real dtype and any shape. The value for which to compute
      the next floating point number.
  Returns:
    A tuple containing the following attributes:
      eps: The floating point resolution at `x`. A tensor of same shape and
        dtype as the input `x`.
      nextfloat: `Tensor` of the same dtype and shape as `x`. The smallest
        value `y` which is greater than `x` for that dtype.
  """
  cond = lambda epsilon: ~tf.equal(x + epsilon / 2, x)
  body = lambda epsilon: epsilon / 2
  epsilon = tf.while_loop(cond, body, (tf.ones_like(x),))
  return _FloatInfo(eps=epsilon, nextfloat=x + epsilon)


HagerZhangLineSearchResult = collections.namedtuple(
    'HagerZhangLineSearchResults', [
        'converged',  # Whether a pt satisfying Wolfe/Approx wolfe was found.
        'failed',  # Whether the line search failed. It can fail if the
                   # objective function or the gradient are not finite at
                   # an evaluation point.
        'func_evals',  # Number of function evaluations made.
        'iterations',  # Number of line search iterations made.
        'left_pt',  # The left end point of the final bracketing interval.
                    # If converged is True, it is equal to 'right_pt'.
                    # Otherwise, it corresponds to the last interval computed.
        'objective_at_left_pt',  # The function value at the left end point.
                                 # If converged is True, it is equal to
                                 # `fn_right_step`. Otherwise, it
                                 # corresponds to the last interval computed.
        'grad_objective_at_left_pt',  # The derivative of the function at the
                                      # left end point. If converged is True,
                                      # it is equal to
                                      # `grad_objective_at_right_pt`.
                                      # Otherwise, it corresponds to the last
                                      # interval computed.
        'right_pt',  # The right end point of the final bracketing interval.
                     # If converged is True, it is equal to 'left_pt'.
                     # Otherwise, it corresponds to the last interval computed.
        'objective_at_right_pt',  # The function value at the right end point.
                                  # If converged is True, it is equal to
                                  # `objective_at_left_pt`.
                                  # Otherwise, it corresponds to the last
                                  # interval computed.
        'grad_objective_at_right_pt'  # The derivative of the function at the
                                      # right end point. If converged is True,
                                      # it is equal to
                                      # `grad_objective_at_left_pt`.
                                      # Otherwise it corresponds to the last
                                      # interval computed.
    ])


def hager_zhang(value_and_gradients_function,
                initial_step_size=None,
                objective_at_zero=None,
                grad_objective_at_zero=None,
                objective_at_initial_step_size=None,
                grad_objective_at_initial_step_size=None,
                threshold_use_approximate_wolfe_condition=1e-6,
                shrinkage_param=0.66,
                expansion_param=5.0,
                sufficient_decrease_param=0.1,
                curvature_param=0.9,
                step_size_shrink_param=0.1,
                max_iterations=50,
                name=None):
  """The Hager Zhang line search algorithm.
  Performs an inexact line search based on the algorithm of
  [Hager and Zhang (2006)][2].
  The univariate objective function `value_and_gradients_function` is typically
  generated by projecting
  a multivariate objective function along a search direction. Suppose the
  multivariate function to be minimized is `g(x1,x2, .. xn)`. Let
  (d1, d2, ..., dn) be the direction along which we wish to perform a line
  search. Then the projected univariate function to be used for line search is
  ```None
    f(a) = g(x1 + d1 * a, x2 + d2 * a, ..., xn + dn * a)
  ```
  The directional derivative along (d1, d2, ..., dn) is needed for this
  procedure. This also corresponds to the derivative of the projected function
  `f(a)` with respect to `a`. Note that this derivative must be negative for
  `a = 0` if the direction is a descent direction.
  The usual stopping criteria for the line search is the satisfaction of the
  (weak) Wolfe conditions. For details of the Wolfe conditions, see
  ref. [3]. On a finite precision machine, the exact Wolfe conditions can
  be difficult to satisfy when one is very close to the minimum and as argued
  by [Hager and Zhang (2005)][1], one can only expect the minimum to be
  determined within square root of machine precision. To improve the situation,
  they propose to replace the Wolfe conditions with an approximate version
  depending on the derivative of the function which is applied only when one
  is very close to the minimum. The following algorithm implements this
  enhanced scheme.
  ### Usage:
  Primary use of line search methods is as an internal component of a class of
  optimization algorithms (called line search based methods as opposed to
  trust region methods). Hence, the end user will typically not want to access
  line search directly. In particular, inexact line search should not be
  confused with a univariate minimization method. The stopping criteria of line
  search is the satisfaction of Wolfe conditions and not the discovery of the
  minimum of the function.
  With this caveat in mind, the following example illustrates the standalone
  usage of the line search.
  ```python
    # Define a quadratic target with minimum at 1.3.
    value_and_gradients_function = lambda x: ((x - 1.3) ** 2, 2 * (x-1.3))
    # Set initial step size.
    step_size = tf.constant(0.1)
    ls_result = tfp.optimizer.linesearch.hager_zhang(
        value_and_gradients_function, initial_step_size=step_size)
    # Evaluate the results.
    with tf.Session() as session:
      results = session.run(ls_result)
      # Ensure convergence.
      assert(results.converged)
      # If the line search converged, the left and the right ends of the
      # bracketing interval are identical.
      assert(results.left_pt == result.right_pt)
      # Print the number of evaluations and the final step size.
      print ("Final Step Size: %f, Evaluation: %d" % (results.left_pt,
                                                      results.func_evals))
  ```
  ### References:
  [1]: William Hager, Hongchao Zhang. A new conjugate gradient method with
    guaranteed descent and an efficient line search. SIAM J. Optim., Vol 16. 1,
    pp. 170-172. 2005.
    https://www.math.lsu.edu/~hozhang/papers/cg_descent.pdf
  [2]: William Hager, Hongchao Zhang. Algorithm 851: CG_DESCENT, a conjugate
    gradient method with guaranteed descent. ACM Transactions on Mathematical
    Software, Vol 32., 1, pp. 113-137. 2006.
    http://users.clas.ufl.edu/hager/papers/CG/cg_compare.pdf
  [3]: Jorge Nocedal, Stephen Wright. Numerical Optimization. Springer Series in
    Operations Research. pp 33-36. 2006
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple of scalar tensors of real dtype containing
      the value of the function and its derivative at that point.
      In usual optimization application, this function would be generated by
      projecting the multivariate objective function along some specific
      direction. The direction is determined by some other procedure but should
      be a descent direction (i.e. the derivative of the projected univariate
      function must be negative at 0.).
    initial_step_size: (Optional) Scalar positive `Tensor` of real dtype. The
      initial value to try to bracket the minimum. Default is `1.` as a float32.
      Note that this point need not necessarily bracket the minimum for the line
      search to work correctly but the supplied value must be greater than
      0. A good initial value will make the search converge faster.
    objective_at_zero: (Optional) Scalar `Tensor` of real dtype. If supplied,
      the value of the function at `0.`. If not supplied, it will be computed.
    grad_objective_at_zero: (Optional) Scalar `Tensor` of real dtype. If
      supplied, the derivative of the  function at `0.`. If not supplied, it
      will be computed.
    objective_at_initial_step_size: (Optional) Scalar `Tensor` of real dtype.
      If supplied, the value of the function at `initial_step_size`.
      If not supplied, it will be computed.
    grad_objective_at_initial_step_size: (Optional) Scalar `Tensor` of real
      dtype. If supplied, the derivative of the  function at
      `initial_step_size`. If not supplied, it will be computed.
    threshold_use_approximate_wolfe_condition: Scalar positive `Tensor`
      of real dtype. Corresponds to the parameter 'epsilon' in
      [Hager and Zhang (2006)][2]. Used to estimate the
      threshold at which the line search switches to approximate Wolfe
      conditions.
    shrinkage_param: Scalar positive Tensor of real dtype. Must be less than
      `1.`. Corresponds to the parameter `gamma` in
      [Hager and Zhang (2006)][2].
      If the secant**2 step does not shrink the bracketing interval by this
      proportion, a bisection step is performed to reduce the interval width.
    expansion_param: Scalar positive `Tensor` of real dtype. Must be greater
      than `1.`. Used to expand the initial interval in case it does not bracket
      a minimum. Corresponds to `rho` in [Hager and Zhang (2006)][2].
    sufficient_decrease_param: Positive scalar `Tensor` of real dtype.
      Bounded above by the curvature param. Corresponds to `delta` in the
      terminology of [Hager and Zhang (2006)][2].
    curvature_param: Positive scalar `Tensor` of real dtype. Bounded above
      by `1.`. Corresponds to 'sigma' in the terminology of
      [Hager and Zhang (2006)][2].
    step_size_shrink_param: Positive scalar `Tensor` of real dtype. Bounded
      above by `1`. If the supplied step size is too big (i.e. either the
      objective value or the gradient at that point is infinite), this factor
      is used to shrink the step size until it is finite.
    max_iterations: Positive scalar `Tensor` of integral dtype or None. The
      maximum number of iterations to perform in the line search. The number of
      iterations used to bracket the minimum are also counted against this
      parameter.
    name: (Optional) Python str. The name prefixed to the ops created by this
      function. If not supplied, the default name 'hager_zhang' is used.
  Returns:
    results: A namedtuple containing the following attributes.
      converged: Boolean scalar `Tensor`. Whether a point satisfying
        Wolfe/Approx wolfe was found.
      func_evals: Scalar int32 `Tensor`. Number of function evaluations made.
      left_pt: Scalar `Tensor` of same dtype as `initial_step_size`. The
        left end point of the final bracketing interval. If converged is True,
        it is equal to `right_pt`. Otherwise, it corresponds to the last
        interval computed.
      objective_at_left_pt: Scalar `Tensor` of same dtype as
        `objective_at_initial_step_size`. The function value at the left
        end point. If converged is True, it is equal to `objective_at_right_pt`.
        Otherwise, it corresponds to the last interval computed.
      grad_objective_at_left_pt: Scalar `Tensor` of same dtype as
        `grad_objective_at_initial_step_size`. The derivative of the function
        at the left end point. If converged is True,
        it is equal to `grad_objective_at_right_pt`. Otherwise it
        corresponds to the last interval computed.
      right_pt: Scalar `Tensor` of same dtype as `initial_step_size`.
        The right end point of the final bracketing interval.
        If converged is True, it is equal to 'step'. Otherwise,
        it corresponds to the last interval computed.
      objective_at_right_pt: Scalar `Tensor` of same dtype as
        `objective_at_initial_step_size`.
        The function value at the right end point. If converged is True, it
        is equal to fn_step. Otherwise, it corresponds to the last
        interval computed.
      grad_objective_at_right_pt'  Scalar `Tensor` of same dtype as
        `grad_objective_at_initial_step_size`.
        The derivative of the function at the right end point.
        If converged is True, it is equal to the dfn_step.
        Otherwise it corresponds to the last interval computed.
  """
  with tf.name_scope(name, 'hager_zhang',
                     [initial_step_size,
                      objective_at_zero,
                      grad_objective_at_zero,
                      objective_at_initial_step_size,
                      grad_objective_at_initial_step_size,
                      threshold_use_approximate_wolfe_condition,
                      shrinkage_param,
                      expansion_param,
                      sufficient_decrease_param,
                      curvature_param]):
    val_0, val_c_input, f_lim, prepare_evals = _prepare_args(
        value_and_gradients_function,
        initial_step_size,
        objective_at_initial_step_size,
        grad_objective_at_initial_step_size,
        objective_at_zero,
        grad_objective_at_zero,
        threshold_use_approximate_wolfe_condition)

    valid_inputs = (_is_finite(val_0) & (val_0.df < 0) &
                    tf.is_finite(val_c_input.x) & (val_c_input.x > 0))

    def _invalid_inputs_fn():
      return HagerZhangLineSearchResult(
          converged=tf.convert_to_tensor(False, name='converged'),
          failed=tf.convert_to_tensor(True, name='failed'),
          func_evals=prepare_evals,
          iterations=tf.convert_to_tensor(0),
          left_pt=val_0.x,
          objective_at_left_pt=val_0.f,
          grad_objective_at_left_pt=val_0.df,
          right_pt=val_0.x,
          objective_at_right_pt=val_0.f,
          grad_objective_at_right_pt=val_0.df)

    def _valid_inputs_fn():
      """Performs bracketing and line search if inputs are valid."""
      # If the value or the gradient at the supplied step is not finite,
      # we attempt to repair it.
      step_size_too_large = ~(tf.is_finite(val_c_input.df) &
                              tf.is_finite(val_c_input.f))

      def _is_too_large_fn():
        return _fix_step_size(value_and_gradients_function,
                              val_c_input,
                              step_size_shrink_param)

      val_c, fix_evals = tf.contrib.framework.smart_cond(
          step_size_too_large,
          _is_too_large_fn,
          lambda: (val_c_input, 0))

      # Check if c is fixed now.
      valid_at_c = _is_finite(val_c) & (val_c.x > 0)
      def _failure_fn():
        # If c is still not good, just return 0.
        return HagerZhangLineSearchResult(
            converged=tf.convert_to_tensor(True, name='converged'),
            failed=tf.convert_to_tensor(False, name='failed'),
            func_evals=prepare_evals + fix_evals,
            iterations=tf.convert_to_tensor(0),
            left_pt=val_0.x,
            objective_at_left_pt=val_0.f,
            grad_objective_at_left_pt=val_0.df,
            right_pt=val_0.x,
            objective_at_right_pt=val_0.f,
            grad_objective_at_right_pt=val_0.df)
      def success_fn():
        """Bracketing and searching to do if all inputs are valid."""
        result = _bracket_and_search(
            value_and_gradients_function,
            val_0,
            val_c,
            f_lim,
            max_iterations,
            shrinkage_param=shrinkage_param,
            expansion_param=expansion_param,
            sufficient_decrease_param=sufficient_decrease_param,
            curvature_param=curvature_param)
        converged = tf.convert_to_tensor(result.found_wolfe, name='converged')
        return HagerZhangLineSearchResult(
            converged=converged,
            failed=tf.convert_to_tensor(result.failed, name='failed'),
            func_evals=result.num_evals + prepare_evals + fix_evals,
            iterations=result.iteration,
            left_pt=result.left.x,
            objective_at_left_pt=result.left.f,
            grad_objective_at_left_pt=result.left.df,
            right_pt=result.right.x,
            objective_at_right_pt=result.right.f,
            grad_objective_at_right_pt=result.right.df)
      return tf.contrib.framework.smart_cond(
          valid_at_c,
          true_fn=success_fn,
          false_fn=_failure_fn)

    return tf.contrib.framework.smart_cond(
        valid_inputs,
        true_fn=_valid_inputs_fn,
        false_fn=_invalid_inputs_fn)


def _fix_step_size(value_and_gradients_function,
                   val_c_input,
                   step_size_shrink_param):
  """Shrinks the input step size until the value and grad become finite."""
  # The maximum iterations permitted are determined as the number of halvings
  # it takes to reduce 1 to 0 in the given dtype.
  iter_max = np.ceil(-np.log2(_machine_eps(val_c_input.x.dtype)))
  def _cond(i, c, f_c, df_c):  # pylint: disable=unused-argument
    return (i < iter_max) & ~(tf.is_finite(f_c) & tf.is_finite(df_c))

  def _body(i, c, f_c, df_c):  # pylint: disable=unused-argument
    next_c = c * step_size_shrink_param
    return (i + 1, next_c) + value_and_gradients_function(next_c)

  evals, next_c, next_f, next_df = tf.while_loop(
      _cond,
      _body,
      (0, val_c_input.x, val_c_input.f, val_c_input.df))
  return _FnDFn(x=next_c, f=next_f, df=next_df), evals


_LineSearchInnerResult = collections.namedtuple('_LineSearchInnerResult', [
    'iteration',
    'found_wolfe',
    'failed',
    'num_evals',
    'left',
    'right'])


def _bracket_and_search(
    value_and_gradients_function,
    val_0,
    val_c,
    f_lim,
    max_iterations,
    shrinkage_param=None,
    expansion_param=None,
    sufficient_decrease_param=None,
    curvature_param=None):
  """Brackets the minimum and performs a line search.
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple of scalar tensors of real dtype containing
      the value of the function and its derivative at that point.
      In usual optimization application, this function would be generated by
      projecting the multivariate objective function along some specific
      direction. The direction is determined by some other procedure but should
      be a descent direction (i.e. the derivative of the projected univariate
      function must be negative at 0.).
    val_0: Instance of `_FnDFn` containing the value and gradient of the
      objective at 0. The gradient must be negative (i.e. must be a descent
      direction).
    val_c: Instance of `_FnDFn` containing the initial step size and the value
      and gradient of the objective at the initial step size. The step size
      must be positive and finite.
    f_lim: Scalar `Tensor` of float dtype.
    max_iterations: Positive scalar `Tensor` of integral dtype. The maximum
      number of iterations to perform in the line search. The number of
      iterations used to bracket the minimum are also counted against this
      parameter.
    shrinkage_param: Scalar positive Tensor of real dtype. Must be less than
      `1.`. Corresponds to the parameter `gamma` in [Hager and Zhang (2006)][2].
    expansion_param: Scalar positive `Tensor` of real dtype. Must be greater
      than `1.`. Used to expand the initial interval in case it does not bracket
      a minimum. Corresponds to `rho` in [Hager and Zhang (2006)][2].
    sufficient_decrease_param: Positive scalar `Tensor` of real dtype.
      Bounded above by the curvature param. Corresponds to `delta` in the
      terminology of [Hager and Zhang (2006)][2].
    curvature_param: Positive scalar `Tensor` of real dtype. Bounded above
      by `1.`. Corresponds to 'sigma' in the terminology of
      [Hager and Zhang (2006)][2].
  Returns:
    A namedtuple containing the following fields.
      iteration: A scalar int32 `Tensor`. The number of iterations consumed.
      found_wolfe: A scalar boolean `Tensor`. Indicates whether a point
        satisfying the Wolfe conditions has been found. If this is True, the
        interval will be degenerate (i.e. left and right below
        will be identical).
      failed: A scalar boolean `Tensor`. Indicates if invalid function or
        gradient values were encountered (i.e. infinity or NaNs).
      num_evals: A scalar int32 `Tensor`. The total number of function
        evaluations made.
      left: Instance of _FnDFn. The position and the associated value and
        derivative at the updated left end point of the interval.
      right: Instance of _FnDFn. The position and the associated value and
        derivative at the updated right end point of the interval.
  """
  bracket_result = _bracket(
      value_and_gradients_function,
      val_0,
      val_c,
      f_lim,
      max_iterations,
      expansion_param=expansion_param)

  # If the bracketing failed, or we have already exhausted all the allowed
  # iterations, we return an error.
  failed = (~tf.convert_to_tensor(bracket_result.bracketed) |
            tf.greater_equal(bracket_result.iteration, max_iterations))

  def _bracketing_failed_fn():
    return _LineSearchInnerResult(
        iteration=bracket_result.iteration,
        found_wolfe=False,
        failed=True,
        num_evals=bracket_result.num_evals,
        left=val_0,
        right=val_c)

  def _bracketing_success_fn():
    """Performs line search."""
    result = _line_search_after_bracketing(
        value_and_gradients_function,
        val_0,
        bracket_result.left,
        bracket_result.right,
        f_lim,
        bracket_result.iteration,
        max_iterations,
        sufficient_decrease_param=sufficient_decrease_param,
        curvature_param=curvature_param,
        shrinkage_param=shrinkage_param)

    return _LineSearchInnerResult(
        iteration=result.iteration,
        found_wolfe=result.found_wolfe,
        failed=result.failed,
        num_evals=bracket_result.num_evals + result.num_evals,
        left=result.left,
        right=result.right)

  return tf.contrib.framework.smart_cond(
      failed,
      true_fn=_bracketing_failed_fn,
      false_fn=_bracketing_success_fn)


def _line_search_after_bracketing(
    value_and_gradients_function,
    val_0,
    initial_left,
    initial_right,
    f_lim,
    starting_iteration,
    max_iterations,
    sufficient_decrease_param=None,
    curvature_param=None,
    shrinkage_param=None):
  """The main loop of line search after the minimum has been bracketed.
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple of scalar tensors of real dtype containing
      the value of the function and its derivative at that point.
      In usual optimization application, this function would be generated by
      projecting the multivariate objective function along some specific
      direction. The direction is determined by some other procedure but should
      be a descent direction (i.e. the derivative of the projected univariate
      function must be negative at 0.).
    val_0: Instance of `_FnDFn` containing the value and gradient of the
      objective at 0. The gradient must be negative (i.e. must be a descent
      direction).
    initial_left: Instance of _FnDFn. The value and derivative of the function
      evaluated at the left end point of the bracketing interval.
    initial_right: Instance of _FnDFn. The value and derivative of the function
      evaluated at the right end point of the bracketing interval.
    f_lim: Scalar `Tensor` of float dtype.
    starting_iteration: Scalar integer `Tensor` of the same dtype as
      `max_iterations`. The number of iterations that have already been
      consumed by the bracketing.
    max_iterations: Positive scalar `Tensor` of integral dtype. The maximum
      number of iterations to perform in the line search. The number of
      iterations used to bracket the minimum are also counted against this
      parameter.
    sufficient_decrease_param: Positive scalar `Tensor` of real dtype.
      Bounded above by the curvature param. Corresponds to `delta` in the
      terminology of [Hager and Zhang (2006)][2].
    curvature_param: Positive scalar `Tensor` of real dtype. Bounded above
      by `1.`. Corresponds to 'sigma' in the terminology of
      [Hager and Zhang (2006)][2].
    shrinkage_param: Scalar positive Tensor of real dtype. Must be less than
      `1.`. Corresponds to the parameter `gamma` in [Hager and Zhang (2006)][2].
  Returns:
    A namedtuple containing the following fields.
      iteration: A scalar int32 `Tensor`. The number of iterations consumed.
      found_wolfe: A scalar boolean `Tensor`. Indicates whether a point
        satisfying the Wolfe conditions has been found. If this is True, the
        interval will be degenerate (i.e. left and right below
        will be identical).
      failed: A scalar boolean `Tensor`. Indicates if invalid function or
        gradient values were encountered (i.e. infinity or NaNs).
      num_evals: A scalar int32 `Tensor`. The total number of function
        evaluations made.
      left: Instance of _FnDFn. The position and the associated value and
        derivative at the updated left end point of the interval.
      right: Instance of _FnDFn. The position and the associated value and
        derivative at the updated right end point of the interval.
  """

  def _loop_cond(iteration, found_wolfe, failed, evals, val_left, val_right):  # pylint:disable=unused-argument
    """Loop condition."""
    eps = _next_after(val_right.x).eps
    interval_shrunk = (val_right.x - val_left.x) <= eps
    found_wolfe = tf.convert_to_tensor(found_wolfe)
    return  ((iteration < max_iterations) &
             ~(found_wolfe | failed | interval_shrunk))

  def _loop_body(iteration, found_wolfe, failed, evals, val_left, val_right):  # pylint:disable=unused-argument
    """The loop body."""
    iteration += 1

    secant2_result = _secant2(
        value_and_gradients_function,
        val_0,
        val_left,
        val_right,
        f_lim,
        sufficient_decrease_param=sufficient_decrease_param,
        curvature_param=curvature_param)

    evals += secant2_result.num_evals

    def _failed_fn():
      return _LineSearchInnerResult(
          iteration=iteration,
          found_wolfe=False,
          failed=True,
          num_evals=evals,
          left=val_left,
          right=val_right)

    def _found_wolfe_fn():
      return _LineSearchInnerResult(
          iteration=iteration,
          found_wolfe=True,
          failed=False,
          num_evals=evals,
          left=secant2_result.left,
          right=secant2_result.right)

    def _default_fn():
      """Default action."""
      new_width = secant2_result.right.x - secant2_result.left.x
      old_width = val_right.x - val_left.x
      sufficient_shrinkage = new_width < shrinkage_param * old_width

      def _sufficient_shrinkage_fn():
        """Action to perform if secant2 shrank the interval sufficiently."""
        func_is_flat = (
            (_next_after(val_left.f).nextfloat >= val_right.f) &
            (_next_after(secant2_result.left.f).nextfloat >=
             secant2_result.right.f))
        is_flat_retval = _LineSearchInnerResult(
            iteration=iteration,
            found_wolfe=True,
            failed=False,
            num_evals=evals,
            left=secant2_result.left,
            right=secant2_result.left)
        not_is_flat_retval = _LineSearchInnerResult(
            iteration=iteration,
            found_wolfe=False,
            failed=False,
            num_evals=evals,
            left=secant2_result.left,
            right=secant2_result.right)

        return tf.contrib.framework.smart_cond(
            func_is_flat,
            true_fn=lambda: is_flat_retval,
            false_fn=lambda: not_is_flat_retval)

      def _insufficient_shrinkage_fn():
        """Action to perform if secant2 didn't shrink the interval enough."""
        update_result = _line_search_inner_bisection(
            value_and_gradients_function,
            secant2_result.left,
            secant2_result.right,
            f_lim)
        return _LineSearchInnerResult(
            iteration=iteration,
            found_wolfe=False,
            failed=update_result.failed,
            num_evals=evals + update_result.num_evals,
            left=update_result.left,
            right=update_result.right)

      return tf.contrib.framework.smart_cond(
          sufficient_shrinkage,
          true_fn=_sufficient_shrinkage_fn,
          false_fn=_insufficient_shrinkage_fn)

    return tf.contrib.framework.smart_case([
        (secant2_result.failed, _failed_fn),
        (secant2_result.found_wolfe, _found_wolfe_fn)
    ], default=_default_fn, exclusive=False)

  initial_args = _LineSearchInnerResult(
      iteration=starting_iteration,
      found_wolfe=False,
      failed=False,
      num_evals=0,
      left=initial_left,
      right=initial_right)

  raw_results = tf.while_loop(
      _loop_cond,
      _loop_body,
      loop_vars=initial_args,
      parallel_iterations=1)
  # Check if we terminated because of interval being shrunk in which case
  # we return success.
  effective_wolfe = (
      raw_results.found_wolfe |  # Found Wolfe, or
      (
          ~tf.convert_to_tensor(raw_results.failed, name='failed')
          &  # We didn't fail and didn't exceed the iterations.
          (raw_results.iteration < max_iterations)))
  return _LineSearchInnerResult(
      iteration=raw_results.iteration,
      found_wolfe=effective_wolfe,
      failed=raw_results.failed,
      num_evals=raw_results.num_evals,
      left=raw_results.left,
      right=raw_results.right)


def _line_search_inner_bisection(
    value_and_gradients_function,
    val_left,
    val_right,
    f_lim):
  """Performs bisection and updates the interval."""

  midpoint = (val_left.x + val_right.x) / 2
  f_m, df_m = value_and_gradients_function(midpoint)

  val_mid = _FnDFn(x=midpoint, f=f_m, df=df_m)
  val_mid_finite = _is_finite(val_mid)

  def _success_fn():
    """Action to take if the midpoint evaluation succeeded."""
    update_result = _update(
        value_and_gradients_function,
        val_left,
        val_right,
        val_mid,
        f_lim)
    return _UpdateResult(
        failed=update_result.failed,
        num_evals=update_result.num_evals + 1,
        left=update_result.left,
        right=update_result.right)

  def _failed_fn():
    return _UpdateResult(
        failed=True,
        num_evals=1,
        left=val_left,
        right=val_right)

  return tf.contrib.framework.smart_cond(
      val_mid_finite,
      true_fn=_success_fn,
      false_fn=_failed_fn)


def _satisfies_wolfe(val_0,
                     val_c,
                     f_lim,
                     sufficient_decrease_param,
                     curvature_param):
  """Checks whether the Wolfe or approx Wolfe conditions are satisfied.
  The Wolfe conditions are a set of stopping criteria for an inexact line search
  algorithm. Let f(a) be the function value along the search direction and
  df(a) the derivative along the search direction evaluated a distance 'a'.
  Here 'a' is the distance along the search direction. The Wolfe conditions are:
    ```None
      f(a) <= f(0) + delta * a * df(0)   (Armijo/Sufficient decrease condition)
      df(a) >= sigma * df(0)             (Weak curvature condition)
    ```
  `delta` and `sigma` are two user supplied parameters satisfying:
   `0 < delta < sigma <= 1.`. In the following, delta is called
   `sufficient_decrease_param` and sigma is called `curvature_param`.
  On a finite precision machine, the Wolfe conditions are difficult to satisfy
  when one is close to the minimum. Hence, Hager-Zhang propose replacing
  the sufficient decrease condition with the following condition on the
  derivative in the vicinity of a minimum.
    ```None
      df(a) <= (2 * delta - 1) * df(0)  (Approx Wolfe sufficient decrease)
    ```
  This condition is only used if one is near the minimum. This is tested using
    ```None
      f(a) <= f(0) + epsilon * |f(0)|
    ```
  The following function checks both the Wolfe and approx Wolfe conditions.
  Here, `epsilon` is a small positive constant. In the following, the argument
  `f_lim` corresponds to the product: epsilon * |f(0)|.
  Args:
    val_0: Instance of _FnDFn. The function and derivative value at 0.
    val_c: Instance of _FnDFn. The function and derivative value at the
      point to be tested.
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
    sufficient_decrease_param: Positive scalar `Tensor` of real dtype.
      Bounded above by the curvature param. Corresponds to 'delta' in the
      terminology of [Hager and Zhang (2006)][2].
    curvature_param: Positive scalar `Tensor` of real dtype. Bounded above
      by `1.`. Corresponds to 'sigma' in the terminology of
      [Hager Zhang (2005)][1].
  Returns:
    is_satisfied: A scalar boolean `Tensor` which is True if either the
      Wolfe or approximate Wolfe conditions are satisfied.
  """
  exact_wolfe_suff_dec = (sufficient_decrease_param * val_0.df >=
                          (val_c.f - val_0.f) / val_c.x)
  wolfe_curvature = val_c.df >= curvature_param * val_0.df
  exact_wolfe = exact_wolfe_suff_dec & wolfe_curvature
  approx_wolfe_applies = val_c.f <= f_lim
  approx_wolfe_suff_dec = ((2 * sufficient_decrease_param - 1) * val_0.df
                           >= val_c.df)
  approx_wolfe = approx_wolfe_applies & approx_wolfe_suff_dec & wolfe_curvature
  is_satisfied = exact_wolfe | approx_wolfe
  return is_satisfied


def _secant(a, b, dfa, dfb):
  """Returns the secant interpolation for the minimum.
  The secant method is a technique for finding roots of nonlinear functions.
  When finding the minimum, one applies the secant method to the derivative
  of the function.
  For an arbitrary function and a bounding interval, the secant approximation
  can produce the next point which is outside the bounding interval. However,
  with the assumption of opposite slope condtion on the interval [a,b] the new
  point c is always bracketed by [a,b]. Note that by assumption,
  f'(a) < 0 and f'(b) > 0.
  Hence c is a weighted average of a and b and thus always in [a, b].
  Args:
    a: A scalar real `Tensor`. The left end point of the initial interval.
    b: A scalar real `Tensor`. The right end point of the initial interval.
    dfa: A scalar real `Tensor`. The derivative of the function at the
      left end point (i.e. a).
    dfb: A scalar real `Tensor`. The derivative of the function at the
      right end point (i.e. b).
  Returns:
    approx_minimum: A scalar real `Tensor`. An approximation to the point
      at which the derivative vanishes.
  """
  return (a * dfb - b * dfa) / (dfb - dfa)


_Secant2Result = collections.namedtuple('_Secant2Results', [
    'found_wolfe',
    'failed',
    'num_evals',
    'left',
    'right'])


def _secant2(value_and_gradients_function,
             val_0,
             val_left,
             val_right,
             f_lim,
             sufficient_decrease_param=0.1,
             curvature_param=0.9,
             name=None):
  """Performs the secant square procedure of Hager Zhang.
  Given an interval that brackets a root, this procedure performs an update of
  both end points using two intermediate points generated using the secant
  interpolation. For details see the steps S1-S4 in [Hager and Zhang (2006)][2].
  The interval [a, b] must satisfy the opposite slope conditions described in
  the documentation for '_update'.
  Args:
    value_and_gradients_function: A Python callable that accepts a real
      scalar tensor and returns a tuple
      containing the value of the function and its derivative at that point.
    val_0: Instance of _FnDFn. The function and derivative value at 0.
    val_left: Instance of _FnDFn. The value and derivative of the function
      evaluated at the left end point of the bracketing interval (labelled 'a'
      above).
    val_right: Instance of _FnDFn. The value and derivative of the function
      evaluated at the right end point of the bracketing interval (labelled 'b'
      above).
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
    sufficient_decrease_param: Positive scalar `Tensor` of real dtype.
      Bounded above by the curvature param. Corresponds to 'delta' in the
      terminology of [Hager and Zhang (2006)][2].
    curvature_param: Positive scalar `Tensor` of real dtype. Bounded above
      by `1.`. Corresponds to 'sigma' in the terminology of
      [Hager and Zhang (2006)][2].
    name: (Optional) Python str. The name prefixed to the ops created by this
      function. If not supplied, the default name 'secant2' is used.
  Returns:
    A namedtuple containing the following fields.
      found_wolfe: A scalar boolean `Tensor`. Indicates whether a point
        satisfying the Wolfe conditions has been found. If this is True, the
        interval will be degenerate (i.e. val_left_bar and val_right_bar below
        will be identical).
      failed: A scalar boolean `Tensor`. Indicates if invalid function or
        gradient values were encountered (i.e. infinity or NaNs).
      num_evals: A scalar int32 `Tensor`. The total number of function
        evaluations made.
      left: Instance of _FnDFn. The position and the associated value and
        derivative at the updated left end point of the interval.
      right: Instance of _FnDFn. The position and the associated value and
        derivative at the updated right end point of the interval.
  """
  with tf.name_scope(name, 'secant2',
                     [val_0,
                      val_left,
                      val_right,
                      f_lim,
                      sufficient_decrease_param,
                      curvature_param]):
    a, dfa = val_left.x, val_left.df
    b, dfb = val_right.x, val_right.df

    c = _secant(a, b, dfa, dfb)  # This will always be s.t. a <= c <= b
    fc, dfc = value_and_gradients_function(c)
    val_c = _FnDFn(x=c, f=fc, df=dfc)

    secant_failed = ~_is_finite(val_c)

    def _secant_failed_fn():
      return _Secant2Result(
          found_wolfe=False,
          failed=True,
          num_evals=1,
          left=val_left,
          right=val_right)

    secant_failed_case = secant_failed, _secant_failed_fn

    found_wolfe = _satisfies_wolfe(
        val_0,
        val_c,
        f_lim,
        sufficient_decrease_param=sufficient_decrease_param,
        curvature_param=curvature_param)

    def _found_wolfe_fn():
      return _Secant2Result(
          found_wolfe=True,
          failed=False,
          num_evals=1,
          left=val_c,
          right=val_c)

    found_wolfe_case = found_wolfe, _found_wolfe_fn

    def _default_fn():
      """Default action."""
      inner_result = _secant2_inner(
          value_and_gradients_function,
          val_0,
          val_c,
          val_left,
          val_right,
          f_lim,
          sufficient_decrease_param=sufficient_decrease_param,
          curvature_param=curvature_param)
      return _Secant2Result(
          found_wolfe=inner_result.found_wolfe,
          failed=inner_result.failed,
          num_evals=inner_result.num_evals + 1,
          left=inner_result.left,
          right=inner_result.right)

    return tf.contrib.framework.smart_case([
        secant_failed_case,
        found_wolfe_case
    ], default=_default_fn, exclusive=False)


def _secant2_inner(value_and_gradients_function,
                   val_0,
                   val_c,
                   val_left,
                   val_right,
                   f_lim,
                   sufficient_decrease_param=None,
                   curvature_param=None):
  """Helper function for secant square."""
  update_result = _update(value_and_gradients_function,
                          val_left,
                          val_right,
                          val_c,
                          f_lim)

  update_worked = ~tf.convert_to_tensor(update_result.failed)

  def _failed_fn():
    return _Secant2Result(
        found_wolfe=False,
        failed=True,
        num_evals=update_result.num_evals,
        left=val_left,
        right=val_right)

  def _success_fn():
    """Graph to execute when the update above succeeded."""

    def _do_secant(val_1, val_2):
      return _secant(val_1.x, val_2.x, val_1.df, val_2.df), True

    next_c, is_new = tf.contrib.framework.smart_case([
        (tf.equal(update_result.right.x, val_c.x),
         lambda: _do_secant(val_right, update_result.right)),
        (tf.equal(update_result.left.x, val_c.x),
         lambda: _do_secant(val_left, update_result.left))
    ], default=lambda: (val_c.x, False))

    in_range = ((update_result.left.x <= next_c) &
                (next_c <= update_result.right.x))
    in_range_and_new = in_range & is_new

    def in_range_and_new_fn():
      """Action to take when a new trial point is generated."""
      f_c, df_c = value_and_gradients_function(next_c)
      val_c = _FnDFn(x=next_c, f=f_c, df=df_c)
      inner_result = _secant2_inner_update(
          value_and_gradients_function,
          val_0,
          val_c,
          update_result.left,
          update_result.right,
          f_lim,
          check_stopping_condition=True,
          sufficient_decrease_param=sufficient_decrease_param,
          curvature_param=curvature_param)

      return _Secant2Result(
          found_wolfe=inner_result.found_wolfe,
          failed=inner_result.failed,
          num_evals=update_result.num_evals + inner_result.num_evals + 1,
          left=inner_result.left,
          right=inner_result.right)

    in_range_and_new_case = in_range_and_new, in_range_and_new_fn

    def _in_range_not_new_fn():
      """Action to take when no new trial point is generated."""
      inner_result = _secant2_inner_update(
          value_and_gradients_function,
          val_0,
          val_c,
          update_result.left,
          update_result.right,
          f_lim,
          check_stopping_condition=True,
          sufficient_decrease_param=sufficient_decrease_param,
          curvature_param=curvature_param)
      return _Secant2Result(
          found_wolfe=inner_result.found_wolfe,
          failed=inner_result.failed,
          num_evals=update_result.num_evals + inner_result.num_evals,
          left=inner_result.left,
          right=inner_result.right)

    in_range_not_new_case = in_range, _in_range_not_new_fn

    def _default_fn():
      return _Secant2Result(
          found_wolfe=False,
          failed=False,
          num_evals=update_result.num_evals,
          left=update_result.left,
          right=update_result.right)

    return tf.contrib.framework.smart_case([
        in_range_and_new_case,
        in_range_not_new_case,
    ], default=_default_fn)

  return tf.contrib.framework.smart_cond(
      update_worked,
      true_fn=_success_fn,
      false_fn=_failed_fn)


def _secant2_inner_update(value_and_gradients_function,
                          val_0,
                          val_c,
                          val_left,
                          val_right,
                          f_lim,
                          check_stopping_condition=True,
                          sufficient_decrease_param=None,
                          curvature_param=None):
  """Helper function for secant-square step."""
  def _default_fn():
    """Default Action."""
    update_result = _update(value_and_gradients_function,
                            val_left,
                            val_right,
                            val_c,
                            f_lim)
    return _Secant2Result(
        found_wolfe=False,
        failed=update_result.failed,
        num_evals=update_result.num_evals,
        left=update_result.left,
        right=update_result.right)

  if not check_stopping_condition:
    return _default_fn()

  def _secant_failed_fn():
    return _Secant2Result(
        found_wolfe=False,
        failed=True,
        num_evals=0,
        left=val_left,
        right=val_right)

  secant_failed = ~_is_finite(val_c)

  secant_failed_case = secant_failed, _secant_failed_fn

  found_wolfe = _satisfies_wolfe(
      val_0,
      val_c,
      f_lim,
      sufficient_decrease_param=sufficient_decrease_param,
      curvature_param=curvature_param)

  def _found_wolfe_fn():
    return _Secant2Result(
        found_wolfe=True,
        failed=False,
        num_evals=0,
        left=val_c,
        right=val_c)

  # If we have found a point satisfying the Wolfe conditions,
  # we have converged.
  found_wolfe_case = found_wolfe, _found_wolfe_fn

  return tf.contrib.framework.smart_case([
      secant_failed_case,
      found_wolfe_case
  ], default=_default_fn, exclusive=False)


_UpdateResult = collections.namedtuple('_UpdateResult', [
    'failed',     # Boolean indicating whether the update failed.
    'num_evals',  # The total number of objective evaluations performed.
    'left',       # The left end point (instance of _FnDFn).
    'right'       # The right end point (instance of _FnDFn).
])


def _update(value_and_gradients_function,
            val_left,
            val_right,
            val_trial,
            f_lim):
  """Squeezes a bracketing interval containing the minimum.
  Given an interval which brackets a minimum and a point in that interval,
  finds a smaller nested interval which also brackets the minimum. If the
  supplied point does not lie in the bracketing interval, the current interval
  is returned.
  The requirement of the interval bracketing a minimum is expressed through the
  opposite slope conditions. Assume the left end point is 'a', the right
  end point is 'b', the function to be minimized is 'f' and the derivative is
  'df'. The update procedure relies on the following conditions being satisfied:
  '''
    f(a) <= f(0) + epsilon   (1)
    df(a) < 0                (2)
    df(b) > 0                (3)
  '''
  In the first condition, epsilon is a small positive constant. The condition
  demands that the function at the left end point be not much bigger than the
  starting point (i.e. 0). This is an easy to satisfy condition because by
  assumption, we are in a direction where the function value is decreasing.
  The second and third conditions together demand that there is at least one
  zero of the derivative in between a and b.
  In addition to the interval, the update algorithm requires a third point to
  be supplied. Usually, this point would lie within the interval [a, b]. If the
  point is outside this interval, the current interval is returned. If the
  point lies within the interval, the behaviour of the function and derivative
  value at this point is used to squeeze the original interval in a manner that
  preserves the opposite slope conditions.
  For further details of this component, see the procedure U0-U3 on page 123 of
  the [Hager and Zhang (2006)][2] article.
  Note that this function does not explicitly verify whether the opposite slope
  conditions are satisfied for the supplied interval. It is assumed that this
  is so.
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple containing the value of the function and its
      derivative at that point.
    val_left: Instance of _FnDFn. The value and derivative of the function
      evaluated at the left end point of the bracketing interval (labelled 'a'
      above).
    val_right: Instance of _FnDFn. The value and derivative of the function
      evaluated at the right end point of the bracketing interval (labelled 'b'
      above).
    val_trial: Instance of _FnDFn. The value and derivative of the function
      evaluated at the trial point to be used to shrink the interval (labelled
      'c' above).
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
  Returns:
    A namedtuple containing the following fields
    failed: A boolean scalar `Tensor` indicating whether the objective
      function failed to yield a finite value at the trial points.
    num_evals: A scalar int32 `Tensor`. The total number of function evaluations
      made.
    left: Instance of _FnDFn. The position and the associated value and
      derivative at the updated left end point of the interval.
    right: Instance of _FnDFn. The position and the associated value and
      derivative at the updated right end point of the interval.
  """
  left, right = val_left.x, val_right.x
  trial, f_trial, df_trial = val_trial.x, val_trial.f, val_trial.df

  # If the intermediate point is not in the interval, do nothing.
  def _out_of_range_fn():
    return _UpdateResult(
        failed=False,
        num_evals=0,
        left=val_left,
        right=val_right)

  is_out_of_range = (trial < left) | (trial > right)

  out_of_range_case = is_out_of_range, _out_of_range_fn

  # The new point is a valid right end point (has positive derivative).
  def _can_update_right_fn():
    return _UpdateResult(
        failed=False,
        num_evals=0,
        left=val_left,
        right=val_trial)

  can_update_right = (df_trial >= 0), _can_update_right_fn

  # The new point is a valid left end point because it has negative slope
  # and the value at the point is not too large.
  def _can_update_left_fn():
    return _UpdateResult(
        failed=False,
        num_evals=0,
        left=val_trial,
        right=val_right)

  can_update_left = (f_trial <= f_lim), _can_update_left_fn

  def _default_fn():
    """Default Action."""
    bisection_result = _bisect(value_and_gradients_function,
                               val_left,
                               val_trial,
                               f_lim)
    return _UpdateResult(
        failed=bisection_result.failed,
        num_evals=bisection_result.num_evals,
        left=bisection_result.left,
        right=bisection_result.right)

  return tf.contrib.framework.smart_case(
      [
          out_of_range_case,
          can_update_right,
          can_update_left
      ],
      default=_default_fn,
      exclusive=False)


_BisectionResult = collections.namedtuple('_BisectionResult', [
    'stopped',    # Boolean indicating whether bisection terminated gracefully.
    'failed',     # Boolean indicating whether objective evaluation failed.
    'num_evals',  # The total number of objective evaluations performed.
    'left',       # The left end point (instance of _FnDFn).
    'right'       # The right end point (instance of _FnDFn).
])


def _bisect(value_and_gradients_function,
            initial_left,
            initial_right,
            f_lim):
  """Bisects an interval and updates to satisfy opposite slope conditions.
  Corresponds to the step U3 in [Hager and Zhang (2006)][2].
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple of scalar tensors of real dtype containing
      the value of the function and its derivative at that point.
      In usual optimization application, this function would be generated by
      projecting the multivariate objective function along some specific
      direction. The direction is determined by some other procedure but should
      be a descent direction (i.e. the derivative of the projected univariate
      function must be negative at `0.`).
    initial_left: Instance of _FnDFn. The value and derivative of the function
      evaluated at the left end point of the current bracketing interval.
    initial_right: Instance of _FnDFn. The value and derivative of the function
      evaluated at the right end point of the current bracketing interval.
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
  Returns:
    A namedtuple containing the following fields:
      stopped: A scalar boolean tensor. Indicates whether the bisection
        loop terminated normally (i.e. by finding an interval that satisfies
        the opposite slope conditions).
      failed: A scalar boolean tensor. Indicates whether the objective function
        failed to produce a finite value.
      num_evals: A scalar int32 tensor. The number of value and gradients
        function evaluations.
      final_left: Instance of _FnDFn. The value and derivative of the function
        evaluated at the left end point of the bracketing interval found.
      final_right: Instance of _FnDFn. The value and derivative of the function
        evaluated at the right end point of the bracketing interval found.
  """

  def _loop_cond(stopped, failed, evals, val_left, val_right):  # pylint:disable=unused-argument
    """Loop conditional."""
    stopped = tf.convert_to_tensor(stopped)  # Ensure it is a tensor so | works.
    eps = _next_after(val_right.x).eps
    # Factor of 2 needed because we are computing the midpoint in the loop
    # body and if the interval width falls belows twice the epsilon,
    # the mid point will be indistinguishable from the endpoints and we will
    # have an infinite loop.
    interval_too_small = (val_right.x - val_left.x) <= 2 * eps
    return ~(stopped | failed | interval_too_small)

  # The case where the proposed point has negative slope but the value is
  # too high. It is not a valid left end point but along with the current left
  # end point, it encloses another minima. The following loop tries to narrow
  # the interval so that it satisfies the opposite slope conditions.
  def _loop_body(stopped, failed, evals, val_left, val_right):  # pylint:disable=unused-argument
    """Updates the right end point to satisfy the opposite slope conditions."""
    val_left_x = val_left.x
    mid_pt = (val_left_x + val_right.x) / 2
    f_mid, df_mid = value_and_gradients_function(mid_pt)
    # The case conditions.
    val_mid = _FnDFn(x=mid_pt, f=f_mid, df=df_mid)
    evals += 1
    mid_failed = ~_is_finite(val_mid)

    def _failed_fn():
      return _BisectionResult(
          stopped=False,
          failed=True,
          num_evals=evals,
          left=val_left,
          right=val_right)

    failed_case = (mid_failed, _failed_fn)

    def _valid_right_fn():
      return _BisectionResult(
          stopped=True,
          failed=False,
          num_evals=evals,
          left=val_left,
          right=val_mid)

    # The new point can be a valid right end point.
    valid_right_case = (df_mid >= 0), _valid_right_fn

    # It is a valid left end pt.
    valid_left = (df_mid < 0) & (f_mid <= f_lim)

    # Note that we must return found = False in this case because our target
    # is to find a good right end point and improvements to the left end point
    # are coincidental. Hence the loop must continue until we exit via
    # the valid_right case.
    def _valid_left_fn():
      return _BisectionResult(
          stopped=False,
          failed=False,
          num_evals=evals,
          left=val_mid,
          right=val_right)

    valid_left_case = valid_left, _valid_left_fn

    # To be explicit, this action applies when the new point has a positive
    # slope but the function value at that point is too high. This is the
    # same situation with which we started the loop in the first place. Hence
    # we should just replace the old right end point and continue to loop.
    def _default_fn():
      return _BisectionResult(
          stopped=False,
          failed=False,
          num_evals=evals,
          left=val_left,
          right=val_mid)

    return tf.contrib.framework.smart_case([
        failed_case,
        valid_right_case,
        valid_left_case
    ], default=_default_fn, exclusive=False)

  initial_args = _BisectionResult(
      stopped=tf.convert_to_tensor(False),
      failed=False,
      num_evals=0,
      left=initial_left,
      right=initial_right)

  raw_results = tf.while_loop(_loop_cond,
                              _loop_body,
                              initial_args,
                              parallel_iterations=1)

  return _BisectionResult(
      stopped=(raw_results.stopped | ~raw_results.failed),
      failed=raw_results.failed,
      num_evals=raw_results.num_evals,
      left=raw_results.left,
      right=raw_results.right)


_BracketResult = collections.namedtuple('_BracketResult', [
    'iteration',  # Number of iterations taken to bracket.
    'bracketed',  # Boolean indicating whether bracketing succeeded.
    'failed',     # Boolean indicating whether objective evaluation failed.
    'num_evals',  # The total number of objective evaluations performed.
    'left',       # The left end point (instance of _FnDFn).
    'right'       # The right end point (instance of _FnDFn).
])


def _bracket(value_and_gradients_function,
             val_0,
             val_c,
             f_lim,
             max_iterations,
             expansion_param=5.0):
  """Brackets the minimum given an initial starting point.
  Applies the Hager Zhang bracketing algorithm to find an interval containing
  a region with points satisfying Wolfe conditions. Uses the supplied initial
  step size 'c' to find such an interval. The only condition on 'c' is that
  it should be positive. For more details see steps B0-B3 in
  [Hager and Zhang (2006)][2].
  Args:
    value_and_gradients_function: A Python callable that accepts a real scalar
      tensor and returns a tuple containing the value of the function and
      its derivative at that point.
    val_0: Instance of _FnDFn. The function and derivative value at 0.
    val_c: Instance of _FnDFn. The value and derivative of the function
      evaluated at the initial trial point (labelled 'c' above).
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
    max_iterations: Int32 scalar `Tensor`. The maximum number of iterations
      permitted.
    expansion_param: Scalar positive `Tensor` of real dtype. Must be greater
      than `1.`. Used to expand the initial interval in case it does not bracket
      a minimum.
  Returns:
    A namedtuple with the following fields.
    iterations: An int32 scalar `Tensor`. The number of iterations performed.
      Bounded above by `max_iterations` parameter.
    bracketed: A boolean scalar `Tensor`. True if the minimum has been
      bracketed by the returned interval.
    failed: A boolean scalar `Tensor`. True if the an error was encountered
      while bracketing.
    num_evals: An int32 scalar `Tensor`. The number of times the objective was
      evaluated.
    left: Instance of _FnDFn. The position and the associated value and
      derivative at the updated left end point of the interval found.
    right: Instance of _FnDFn. The position and the associated value and
      derivative at the updated right end point of the interval found.
  """
  def _cond(iteration, bracketed, failed, *ignored_args):  # pylint:disable=unused-argument
    """Loop cond."""
    retval = tf.logical_not(bracketed | failed | (iteration >= max_iterations))
    return retval

  def _body(iteration, bracketed, failed, evals, val_left, val_right):  # pylint:disable=unused-argument
    """Loop body to find the bracketing interval."""
    iteration += 1

    def _not_finite_fn():
      return _BracketResult(iteration=iteration,
                            bracketed=False,
                            failed=True,
                            num_evals=evals,
                            left=val_left,
                            right=val_right)

    # Check that the function or gradient are finite and quit if they aren't.
    not_finite = ~_is_finite(val_left, val_right)

    case0 = (not_finite, _not_finite_fn)

    def _right_pt_found_fn():
      return _BracketResult(iteration=iteration,
                            bracketed=True,
                            failed=False,
                            num_evals=evals,
                            left=val_left,
                            right=val_right)

    # If the right point has an increasing derivative, then [left, right]
    # encloses a minimum and we are done.
    case1 = ((val_right.df >= 0), _right_pt_found_fn)

    # This case applies if the point has negative derivative (i.e. it is almost
    # suitable as a left endpoint.
    def _case2_fn():
      """Case 2."""
      bisection_result = _bisect(
          value_and_gradients_function,
          val_0,
          val_right,
          f_lim)
      return _BracketResult(
          iteration=iteration,
          bracketed=True,
          failed=bisection_result.failed,
          num_evals=evals + bisection_result.num_evals,
          left=bisection_result.left,
          right=bisection_result.right)

    case2 = (val_right.f > f_lim), _case2_fn

    def _default_fn():
      """Expansion."""
      next_right = expansion_param * val_right.x
      f_next_right, df_next_right = value_and_gradients_function(next_right)
      val_next_right = _FnDFn(x=next_right, f=f_next_right, df=df_next_right)
      failed = ~_is_finite(val_next_right)
      return _BracketResult(
          iteration=iteration,
          bracketed=False,
          failed=failed,
          num_evals=evals + 1,
          left=val_right,
          right=val_next_right)

    return tf.contrib.framework.smart_case(
        [
            case0,
            case1,
            case2
        ],
        default=_default_fn,
        exclusive=False)

  initial_vars = _BracketResult(
      iteration=tf.convert_to_tensor(0),
      bracketed=False,
      failed=False,
      num_evals=0,
      left=val_0,
      right=val_c)

  return tf.while_loop(
      _cond,
      _body,
      initial_vars,
      parallel_iterations=1)


def _is_finite(val_1, val_2=None):
  """Checks if the supplied values are finite.
  Args:
    val_1: Instance of _FnDFn. The function and derivative value.
    val_2: (Optional) Instance of _FnDFn. The function and derivative value.
  Returns:
    is_finite: Scalar boolean `Tensor` indicating whether the function value
      and the gradient in `val_1` (and optionally) in `val_2` are all finite.
  """
  val_1_finite = tf.is_finite(val_1.f) & tf.is_finite(val_1.df)
  if val_2 is not None:
    return val_1_finite & tf.is_finite(val_2.f) & tf.is_finite(val_2.df)
  return val_1_finite


def _prepare_args(value_and_gradients_function,
                  initial_step_size,
                  objective_at_initial_step_size,
                  grad_objective_at_initial_step_size,
                  objective_at_zero,
                  grad_objective_at_zero,
                  threshold_use_approximate_wolfe_condition):
  """Prepares the arguments for the line search initialization.
  Args:
    value_and_gradients_function: A Python callable that accepts a real
      scalar tensor and returns a tuple containing the value of the
      function and its derivative at that point.
    initial_step_size: Scalar positive `Tensor` of real dtype. The
      initial value to try to bracket the minimum. Default is `1.`.
      Note that this point need not necessarily bracket the minimum for the
      line search to work correctly. However, a good value for it will make the
      search converge faster.
    objective_at_initial_step_size: Scalar `Tensor` of real dtype.
      If supplied, the value of the function at `initial_step_size`. If None,
      it will be computed.
    grad_objective_at_initial_step_size: Scalar `Tensor` of real dtype.
      If supplied, the
      derivative of the  function at `initial_step_size`. If None, it
      will be computed.
    objective_at_zero: Scalar `Tensor` of real dtype. If supplied, the value
      of the function at `0.`. If it is None, it will be computed.
    grad_objective_at_zero: Scalar `Tensor` of real dtype. If supplied, the
      derivative of the  function at `0.`. If None, it will be computed.
    threshold_use_approximate_wolfe_condition: Scalar positive `Tensor` of
      real dtype. Corresponds to the parameter 'epsilon' in
      [Hager and Zhang (2006)][2]. Used to estimate the
      threshold at which the line search switches to approximate Wolfe
      conditions.
  Returns:
    val_0: An instance of `_FnDFn` containing the value and derivative of the
      function at `0.`.
    val_initial: An instance of `_FnDFn` containing the value and derivative of
      the function at `initial_step_size`.
    f_lim: Scalar `Tensor` of real dtype. The function value threshold for
      the approximate Wolfe conditions to be checked.
    eval_count: Scalar int32 `Tensor`. The number of target function
      evaluations made by this function.
  """
  eval_count = tf.convert_to_tensor(0)
  if initial_step_size is not None:
    initial_step_size = tf.convert_to_tensor(initial_step_size)
  else:
    initial_step_size = tf.convert_to_tensor(1.0, dtype=tf.float32)
  if (objective_at_initial_step_size is None or
      grad_objective_at_initial_step_size is None):
    (
        objective_at_initial_step_size,
        grad_objective_at_initial_step_size
    ) = value_and_gradients_function(initial_step_size)
    eval_count += 1
  val_initial = _FnDFn(x=initial_step_size,
                       f=objective_at_initial_step_size,
                       df=grad_objective_at_initial_step_size)
  x_0 = tf.zeros_like(initial_step_size)
  if objective_at_zero is not None:
    objective_at_zero = tf.convert_to_tensor(objective_at_zero)

  if grad_objective_at_zero is not None:
    grad_objective_at_zero = tf.convert_to_tensor(grad_objective_at_zero)

  if objective_at_zero is None or grad_objective_at_zero is None:
    (
        objective_at_zero,
        grad_objective_at_zero
    ) = value_and_gradients_function(x_0)
    eval_count += 1

  val_0 = _FnDFn(x=x_0, f=objective_at_zero, df=grad_objective_at_zero)
  f_lim = objective_at_zero + (threshold_use_approximate_wolfe_condition *
                               tf.abs(objective_at_zero))
  return val_0, val_initial, f_lim, eval_count


def _to_str(x):
  """Converts a bool tensor to a string with True/False values."""
  x = tf.convert_to_tensor(x)
  if x.dtype == tf.bool:
    return tf.where(x, tf.fill(x.shape, 'True'), tf.fill(x.shape, 'False'))
  return x


# A convenience function useful while debugging in the graph mode.
def _print(pass_through_tensor, values):
  """Wrapper for tf.Print which supports lists and namedtuples for printing."""
  flat_values = []
  for value in values:
    # Checks if it is a namedtuple.
    if hasattr(value, '_fields'):
      for field in value._fields:
        flat_values.extend([field, _to_str(getattr(value, field))])
      continue
    if isinstance(value, (list, tuple)):
      for v in value:
        flat_values.append(_to_str(v))
      continue
    flat_values.append(_to_str(value))
  return tf.Print(pass_through_tensor, flat_values)


==> plots/032-fake-images-21/src/helper_tools.py <==
# -*- coding: utf-8 -*-
from __future__ import print_function
import math
import numpy as np
import cv2
import os
import errno
import random
import scipy.linalg as splina
import scipy.sparse.linalg as sp_sparselin
import scipy as sp
import logging.config
import subprocess as sp
from copy import deepcopy

debug_output_folder = ""

def configure_logging(log_fname='log.log'):
    """configures the logger

    """
    log_fn = log_fname
    log_level = logging.INFO
    if _do_debug:
        log_level = logging.DEBUG
    LOGGING_CONFIG = dict(
    version=1,
    formatters={
        # For files
        'detailed': {'format': '%(asctime)s %(name)-12s %(levelname)-8s %(message)s'},
        # For the console
        'console': {'format': '[%(levelname)s] %(message)s'}
    },
    handlers={
        'console': {
            'class': 'logging.StreamHandler',
            'level': log_level,
            'formatter': 'console',
        },
        'file': {
            'class': 'logging.handlers.RotatingFileHandler',
            'level': log_level,
            'formatter': 'detailed',
            'filename': log_fn,
            'mode': 'a',
            'maxBytes': 10485760,  # 10 MB
            'backupCount': 5
        }
    },
    root={
        'handlers': ['console','file'],
        'level': log_level,
    },
    disable_existing_loggers=False
    )
    logging.config.dictConfig(LOGGING_CONFIG)

def is_debug():
	return _do_debug

def set_debug_mode(debug_ = True):
    global _do_debug
    _do_debug = debug_

def get_logger(logger_name):
    """returns the logger according to the name
    Args:
             logger_name: name of the logger it is conatins the __name__ attributes of the caller function
    Returns:
            logger: a logger object
              
    """
    logger = logging.getLogger(logger_name)
    return logger

def init_debug(filename,_de_bug):
    """initializes debugging by setting up variables and creating necessary repositories.
    Args:
             filename: video file name to be used to create output directory with the same name
             _de_bug: switch to on/off debug mode
              
    """
    global debug_output_folder
    debug_output_folder = filename.rsplit('.',1)[0]
    debug_output_folder = debug_output_folder.rsplit('/')[-1]

    debug_output_folder = 'debug/' + debug_output_folder
    make_sure_path_exists(debug_output_folder)

    global _do_debug
    _do_debug = _de_bug
    if _do_debug:
        print("Intermediate images and output  will be saved inside {} folder".format(debug_output_folder))
    else:
        print("Output will be saved inside {} folder".format(debug_output_folder))

def make_sure_path_exists(path):
    """creates a folder in a specified path if it does not exist.
    Args:
             path: complete path to the folder along with the folder name
    """
    try:
        os.makedirs(path)
    except OSError as exception:
        if exception.errno != errno.EEXIST:
            raise

def get_rgb_image_from_labeled_image(li, grey_image, print_line_no = 0):
    
    """Convert an image where lines are labelled into an RGB image where each label is mapped to an
       unique color for easiar visualization.

       Args:
         labeled_image: The labelled image of type numpy array (h x w)
         grey_image:  a gray scale image of the face used as a base for better visualisation
         print_line_no: boolean variable to enable printing of line number on image

       Returns:
          A color image of type numpy array (h x w x 3), where each label is representes
          as a random color
    """
    labeled_image = deepcopy(li)

    # [H,W] = grey_image.shape
    # labeled_image = np.uint8(labeled_image)
    # if H>500 or W>1000:
    #     grey_image = cv2.resize(grey_image,(0,0),fx=0.25,fy=0.25)
    #     labeled_image = cv2.resize(labeled_image,(0,0),fx=0.25,fy=0.25)
    # labeled_image = np.uint8(labeled_image)

    gray_levels = np.linspace(50,255,10,endpoint=True).astype(int)
    height,width = labeled_image.shape
    #image_to_display = np.zeros((height,width,3), np.uint8)
    image_to_display = cv2.cvtColor( np.uint8(grey_image),cv2.COLOR_GRAY2RGB)
    image_to_display /= 2
    #print np.unique(labeled_image).size
    unique_labels = np.unique(labeled_image)
    #print max_label
    if unique_labels.size <= 4:
        for i in range(0,unique_labels.size):
             if unique_labels[i] == 0:
                 continue
             image_to_display[labeled_image==unique_labels[i],0] = 255 * (i==3)
             image_to_display[labeled_image==unique_labels[i],1] = 255 * (i==2)
             image_to_display[labeled_image==unique_labels[i],2] = 255 * (i==1)
    else:
        for i in range(0,unique_labels.size):
             if unique_labels[i] == 0:
                 continue
             if 0:
                 image_to_display[labeled_image==unique_labels[i],0] = 255
                 image_to_display[labeled_image==unique_labels[i],1] = 255
                 image_to_display[labeled_image==unique_labels[i],2] = 255
             else:
                 image_to_display[labeled_image==unique_labels[i],0] = np.random.choice(gray_levels)
                 image_to_display[labeled_image==unique_labels[i],1] = np.random.choice(gray_levels)
                 image_to_display[labeled_image==unique_labels[i],2] = np.random.choice(gray_levels)
                 
                 if print_line_no:
                     indices = np.where(labeled_image==unique_labels[i])
                     cv2.putText(image_to_display, repr(labeled_image[indices[0][0], indices[1][0]]), (indices[1][0],indices[0][0]), cv2.FONT_HERSHEY_COMPLEX_SMALL, 0.5, 255)

    return image_to_display
    

def flatten(x):
    """flattens a list of lists with any arbitrary nesting depth.
    Args:
             x: list of lists of arbitrary nesting depth
    Returns:
            result: flattened list
    """
    result = []
    for el in x:
        if hasattr(el, "__iter__") and not isinstance(el, str):
            result.extend(flatten(el))
        else:
            result.append(el)
    return result

def intersect(a, b):
    """finds intersected values between two lists using list comprehension
    Args:
             a: first list
             b: second list
    Returns:
             a list with the values present in both the list a and b
    """
    return [x for x in a if x in b]

def intersecting_indices(a, b):
    """finds intersected indicies between two array using numpy built in function
    Args:
             a: first array
             b: second array
    Returns:
             a list of indices of values that are present in both the list a and b
    """
    return np.in1d(a, b).nonzero()

def intersect2D(a, b):
    """finds intersection set of 2D points 
    Args:
             a: first set of 2D points
             b: second set of 2D points
    Returns:
             The set intersection of the input arrays
    """
    a1 = a[0].tolist()
    a2 = a[1].tolist()
    b1 = b[0].tolist()
    b2 = b[1].tolist()
    st1 = set(zip(a1,a2))
    st2 = set(zip(b1,b2))
    return st1.intersection(st2)

def gausselim(A,B):
    """
    Solve Ax = B using Gaussian elimination and LU decomposition.
    A = LU   decompose A into lower and upper triangular matrices
    LUx = B  substitute into original equation for A
    Let y = Ux and solve:
    Ly = B --> y = (L^-1)B  solve for y using "forward" substitution
    Ux = y --> x = (U^-1)y  solve for x using "backward" substitution
    :param A: coefficients in Ax = B
    :type A: numpy.ndarray of size (m, n)
    :param B: dependent variable in Ax = B
    :type B: numpy.ndarray of size (m, 1)
    """
    # LU decomposition with pivot
    #pl, u = splina.lu(A, permute_l=True)
    sparse_lu = sp_sparselin.splu(sp.sparse.csc_matrix(A))
    L,U = sparse_lu.L, sparse_lu.U
    pl = L.toarray()
    u = U.toarray()
    # forward substitution to solve for Ly = B
    y = np.zeros(B.size)
    for m, b in enumerate(B.flatten()):
        y[m] = b
        # skip for loop if m == 0
        if m:
            for n in xrange(m):
                y[m] -= y[n] * pl[m,n]
        y[m] /= pl[m, m]

    # backward substitution to solve for y = Ux
    x = np.zeros(B.size)
    lastidx = B.size - 1  # last index
    for midx in xrange(B.size):
        m = B.size - 1 - midx  # backwards index
        x[m] = y[m]
        if midx:
            for nidx in xrange(midx):
                n = B.size - 1  - nidx
                x[m] -= x[n] * u[m,n]
        x[m] /= u[m, m]
    return x


def get_frame_from_video(cap, frame_no=None):
    if frame_no is not None:
        cap.set( cv2.CAP_PROP_POS_FRAMES, frame_no)  # Where frame_no is the frame you want
    ret, frame = cap.read()  # Read the frame
    if not ret:
        get_logger(__name__).info("Could not get frame from video")
    return frame


def extract_frame_and_calibration_parameter_from_avi(avi_file_name):
    temp_file_name = avi_file_name.rsplit('.',1)[0]
    file_name_without_extension = temp_file_name.rsplit('/',1)[1]
    #make_sure_path_exists("input_temp")
    cmd_line_avi_extract = "helper_exe/AviConvert.exe" + " Decrypt "+avi_file_name+" "+debug_output_folder+"/raw.avi "+debug_output_folder+"/device"
    sp.check_call(cmd_line_avi_extract)
    cmdline_calib_xtract = "helper_exe/BIN2XML.exe -di "+debug_output_folder+"/device.info "+debug_output_folder+ "/device.xml"
    sp.check_call(cmdline_calib_xtract)
    #sp.check_call("C:/cygwin64/bin/bash.exe ffmpeg -i input_temp/raw.avi input_temp/frame_%02d.bmp")
    cap = cv2.VideoCapture(debug_output_folder+ "/raw.avi")
    if not cap.isOpened():
           get_logger(__name__).info('Cannot open video file: '+debug_output_folder+ '/raw.avi')
           os.exit(0)

    for i in range(19):
        img = get_frame_from_video(cap)
    cap.release()
    cv2.imwrite(debug_output_folder+"/frame_01.bmp",img)
    #for texture mapping
    img_rot = np.rot90(np.rot90(np.rot90(img)))
    cv2.imwrite(debug_output_folder + "/frame_01_texturemap.png", img_rot)

def normalize_image(data):
    zero_ind = np.where(data==0)
    numerator = (data - np.min(data[np.nonzero(data)])) + 1
    denominator = (np.amax(data[np.nonzero(data)]) - np.min(data[np.nonzero(data)]))
    rescaled = ((numerator/denominator)*255.0).astype(np.uint8)
    rescaled[zero_ind] = 0
    return rescaled

def in_triangle(PX,PY,QX,QY,RX,RY,SX,SY):
    c1 = 0.0
    c2 = 0.0
    z1 = (RX*(SY-PY)+PX*(RY-SY)+SX*(PY-RY))
    n1 = (RX*(QY-PY)+PX*(RY-QY)+QX*(PY-RY))
    if (z1>0.0 and n1<0.0) or (z1<0.0 and n1>0.0):
        return 0,0.0,0.0
    z2 = (QX*(SY-PY)+PX*(QY-SY)+SX*(PY-QY))
    n2 = (QX*(RY-PY)+PX*(QY-RY)+RX*(PY-QY))

    if (z2>0.0 and n2<0.0) or (z2<0.0 and n2>0.0):
       return 0,0.0,0.0

    if (n1==0.0 or n2==0.0):
       return 0,0.0,0.0

    if ((n1>0.0) == (n2>0.0)):
        if (z1*n2 + z2*n1 <= n1*n2):
            c1=float(z1)/float(n1)
            c2=float(z2)/float(n2)
            return 1,c1,c2
        else:
            return 0,0.0,0.0

    else:
        if (z1*n2 + z2*n1 >= n1*n2):
             c1=float(z1)/float(n1)
             c2=float(z2)/float(n2)
             return 1,c1,c2
        else:
             return 0,0.0,0.0

def generateColorGradient(RGB1, RGB2, n, includeEnd=False):
    dRGB = [float(x2-x1)/(n-1) for x1, x2 in zip(RGB1, RGB2)]
    gradient = [tuple([int(x+k*dx) for x, dx in zip(RGB1, dRGB)]) for k in range(n-1+includeEnd)]
    return gradient

def get_color_coded_image_from_gray_image(image):
    gradient1 = generateColorGradient((0, 255, 0), (0, 0, 255), 257, includeEnd=False)

    gradient = np.array(gradient1)

    #If `ha_array` is a numpy array, you can simply do this to convert all angles to RGB values:

    color_array = gradient[image]
    

    return color_array

def is_border_pixel(pMap,y,x):
    height,width = pMap.shape
    if y==0 or y==height-1:
        return True
    if x == 0 or x == width -1:
        return True
    return False


def cleanup():
    get_logger(__name__).info('Cleaning up auxiliary files...')
    os.remove(debug_output_folder + '/raw.avi')
    os.remove(debug_output_folder + '/device.info')
    os.remove(debug_output_folder + '/device.xml')




==> plots/032-fake-images-21/src/labels_histogram.py <==
import numpy as np
import os

#label_file = 'C:/project/CelebA_HQ/prepare_ordered_labels/list_attr_celebahq_auexp_poses.txt'
label_file = 'C:/project/Stolen_code/CelebA/list_attr_celeba.txt'

# Label file format:
label_text = [''] * 44
label_text[0] = '5_o_Clock_Shadow'
label_text[1] = 'Arched_Eyebrows'
label_text[2] = 'Attractive'
label_text[3] = 'Bags_Under_Eyes'
label_text[4] = 'Bald'
label_text[5] = 'Bangs'
label_text[6] = 'Big_Lips'
label_text[7] = 'Big_Nose'
label_text[8] = 'Black_Hair'
label_text[9] = 'Blond_Hair'
label_text[10] = 'Blurry'
label_text[11] = 'Brown_Hair'
label_text[12] = 'Bushy_Eyebrows'
label_text[13] = 'Chubby'
label_text[14] = 'Double_Chin'
label_text[15] = 'Eyeglasses'
label_text[16] = 'Goatee'
label_text[17] = 'Gray_Hair'
label_text[18] = 'Heavy_Makeup'
label_text[19] = 'High_Cheekbones'
label_text[20] = 'Male'
label_text[21] = 'Mouth_Slightly_Open'
label_text[22] = 'Mustache'
label_text[23] = 'Narrow_Eyes'
label_text[24] = 'No_Beard'
label_text[25] = 'Oval_Face'
label_text[26] = 'Pale_Skin'
label_text[27] = 'Pointy_Nose'
label_text[28] = 'Receding_Hairline'
label_text[29] = 'Rosy_Cheeks'
label_text[30] = 'Sideburns'
label_text[31] = 'Smiling'
label_text[32] = 'Straight_Hair'
label_text[33] = 'Wavy_Hair'
label_text[34] = 'Wearing_Earrings'
label_text[35] = 'Wearing_Hat'
label_text[36] = 'Wearing_Lipstick'
label_text[37] = 'Wearing_Necklace'
label_text[38] = 'Wearing_Necktie'
label_text[39] = 'Young'
label_text[40] = 'POSE_5_20'
label_text[41] = 'POSE_5_5'
label_text[42] = 'POSE_3_3'
label_text[43] = 'NON-NEUTRAL_EXP'

multihot = np.loadtxt(label_file, skiprows=2, usecols=range(1, 40), dtype=np.int32)
multihot[multihot == -1] = 0
#multihot = multihot[:, [15, 20, 31, 39, 40]]  # Eyeglasses, Male, Smiling, Young, POSE
use_properties = [20, 37, 38] # Always keep 20 as the first element for FEMALE/MALE
multihot = multihot[:, use_properties]
used_labels = [label_text[i] for i in use_properties]

histogram = np.zeros([2] * multihot.shape[1])

with open('C:/project/Stolen_code/CelebA/gender_labels.txt', mode='w') as gfile:
    for i, labels in enumerate(multihot):
        if labels[0] == 1:
            gfile.write('%06d.png M\n' % (i+1))
        else:
            gfile.write('%06d.png F\n' % (i+1))
        md_labels = np.split(labels, multihot.shape[1])
        histogram[md_labels] += 1

min_female = np.amin(histogram[0])
min_male = np.amin(histogram[1])
min = np.amin(histogram)

print("")
print('{:<23} {:<23} {:<19}'.format('FEMALE', 'NOT ' + used_labels[2], used_labels[2]))
print('{:<23} {:<23} {:<19}'.format('NOT ' + used_labels[1], histogram[0, 0, 0], histogram[0, 0, 1]))
print('{:<23} {:<23} {:<19}'.format(used_labels[1], histogram[0, 1, 0], histogram[0, 1, 1]))
print('min_female = %d' % min_female)
print("")
print('{:<23} {:<23} {:<19}'.format('MALE', 'NOT ' + used_labels[2], used_labels[2]))
print('{:<23} {:<23} {:<19}'.format('NOT ' + used_labels[1], histogram[1, 0, 0], histogram[1, 0, 1]))
print('{:<23} {:<23} {:<19}'.format(used_labels[1], histogram[1, 1, 0], histogram[1, 1, 1]))
print('min_male = %d' % min_male)
print("")
print("Total equivalent data = %d" % (min_female * 4 + min_male * 4))
print("= (min_female * 4 + min_male * 4)")
print("")
print("Gender-balanced:")
print("Total equivalent data = %d" % (min * 8))
print("= (min * 8)")


==> plots/032-fake-images-21/src/legacy.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import pickle
import inspect
import numpy as np

import tfutil
import networks

#----------------------------------------------------------------------------
# Custom unpickler that is able to load network pickles produced by
# the old Theano implementation.

class LegacyUnpickler(pickle.Unpickler):
    def __init__(self, *args, **kwargs):
        super().__init__(*args, **kwargs)

    def find_class(self, module, name):
        if module == 'network' and name == 'Network':
            return tfutil.Network
        return super().find_class(module, name)

#----------------------------------------------------------------------------
# Import handler for tfutil.Network that silently converts networks produced
# by the old Theano implementation to a suitable format.

theano_gan_remap = {
    'G_paper':          'G_paper',
    'G_progressive_8':  'G_paper',
    'D_paper':          'D_paper',
    'D_progressive_8':  'D_paper'}

def patch_theano_gan(state):
    if 'version' in state or state['build_func_spec']['func'] not in theano_gan_remap:
        return state

    spec = dict(state['build_func_spec'])
    func = spec.pop('func')
    resolution = spec.get('resolution', 32)
    resolution_log2 = int(np.log2(resolution))
    use_wscale = spec.get('use_wscale', True)

    assert spec.pop('label_size',       0)          == 0
    assert spec.pop('use_batchnorm',    False)      == False
    assert spec.pop('tanh_at_end',      None)       is None
    assert spec.pop('mbstat_func',      'Tstdeps')  == 'Tstdeps'
    assert spec.pop('mbstat_avg',       'all')      == 'all'
    assert spec.pop('mbdisc_kernels',   None)       is None
    spec.pop(       'use_gdrop',        True)       # doesn't make a difference
    assert spec.pop('use_layernorm',    False)      == False
    spec[           'fused_scale']                  = False
    spec[           'mbstd_group_size']             = 16

    vars = []
    param_iter = iter(state['param_values'])
    relu = np.sqrt(2); linear = 1.0
    def flatten2(w): return w.reshape(w.shape[0], -1)
    def he_std(gain, w): return gain / np.sqrt(np.prod(w.shape[:-1]))
    def wscale(gain, w): return w * next(param_iter) / he_std(gain, w) if use_wscale else w
    def layer(name, gain, w): return [(name + '/weight', wscale(gain, w)), (name + '/bias', next(param_iter))]
    
    if func.startswith('G'):
        vars += layer('4x4/Dense', relu/4, flatten2(next(param_iter).transpose(1,0,2,3)))
        vars += layer('4x4/Conv', relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
        for res in range(3, resolution_log2 + 1):
            vars += layer('%dx%d/Conv0' % (2**res, 2**res), relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
            vars += layer('%dx%d/Conv1' % (2**res, 2**res), relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
        for lod in range(0, resolution_log2 - 1):
            vars += layer('ToRGB_lod%d' % lod, linear, next(param_iter)[np.newaxis, np.newaxis])

    if func.startswith('D'):
        vars += layer('FromRGB_lod0', relu, next(param_iter)[np.newaxis, np.newaxis])
        for res in range(resolution_log2, 2, -1):
            vars += layer('%dx%d/Conv0' % (2**res, 2**res), relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
            vars += layer('%dx%d/Conv1' % (2**res, 2**res), relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
            vars += layer('FromRGB_lod%d' % (resolution_log2 - (res - 1)), relu, next(param_iter)[np.newaxis, np.newaxis])
        vars += layer('4x4/Conv', relu, next(param_iter).transpose(2,3,1,0)[::-1,::-1])
        vars += layer('4x4/Dense0', relu, flatten2(next(param_iter)[:,:,::-1,::-1]).transpose())
        vars += layer('4x4/Dense1', linear, next(param_iter))

    vars += [('lod', state['toplevel_params']['cur_lod'])]

    return {
        'version':          2,
        'name':             func,
        'build_module_src': inspect.getsource(networks),
        'build_func_name':  theano_gan_remap[func],
        'static_kwargs':    spec,
        'variables':        vars}

tfutil.network_import_handlers.append(patch_theano_gan)

#----------------------------------------------------------------------------
# Import handler for tfutil.Network that ignores unsupported/deprecated
# networks produced by older versions of the code.

def ignore_unknown_theano_network(state):
    if 'version' in state:
        return state

    print('Ignoring unknown Theano network:', state['build_func_spec']['func'])
    return {
        'version':          2,
        'name':             'Dummy',
        'build_module_src': 'def dummy(input, **kwargs): input.set_shape([None, 1]); return input',
        'build_func_name':  'dummy',
        'static_kwargs':    {},
        'variables':        []}

tfutil.network_import_handlers.append(ignore_unknown_theano_network)

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/loss.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import tensorflow as tf

import choose_config_file as config
import misc
import numpy as np
import tfutil

from tensorflow.python.ops import gradients

try:
    from Densenet_R69 import network as densenet
except:
    print("loss.py: Not possible to import Densenet_R69. (Only needed if G_loss.id_weight > 0.0)")

#----------------------------------------------------------------------------
# Convenience func that casts all of its arguments to tf.float32.

def fp32(*values):
    if len(values) == 1 and isinstance(values[0], tuple):
        values = values[0]
    values = tuple(tf.cast(v, tf.float32) for v in values)
    return values if len(values) >= 2 else values[0]

#----------------------------------------------------------------------------
# Generator loss function used in the paper (WGAN + AC-GAN).

def G_wgan_acgan(G, D, opt, training_set, minibatch_size,
    cond_weight = 1.0,         # Weight of the conditioning term.
    label_param_nums = None,   # If not None, labels are replaced with num_label_params parameters on input to G.
    label_param_types = None,  # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    multihot = False,
    **kwargs):

    return G_flexible_loss(G, D, opt, training_set, minibatch_size,
                           cond_weight=cond_weight, label_param_nums=label_param_nums,
                           label_param_types=label_param_types, multihot=multihot)

#----------------------------------------------------------------------------

def G_flexible_loss(G, D, opt, training_set, minibatch_size,
    cond_weight = 1.0,        # Weight of the conditioning term.
    labels_fake = None,
    label_param_nums = None,  # If not None, labels are replaced with num_label_params parameters on input to G.
    label_param_types = None, # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    label_param_ave_fakes = None, # Specify which parameters should be "neutralised" during averaging. (Additive lighting ID-constraint)
    multihot = False,
    ortho_reg_scale = 0.0,    # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    normalise_by_k = False,   # k is the EMA estimate of the maximum mixed gradient norm. (WGAN_loss ~= k*WassDist)
    id_weight = 0.0,          # Weight given to the ID constraint loss. 0.0 = disabled.
    id_fade = None,           # The ID loss should not be used until res >= 96x96 is reached and so we fade it in.
    drange = [-1, 1],         # Needed for adjusting the dynamic range of generated images on input to the ID network
    uniform_rand_vec = False, # Use random latents distributed uniformly between -2.0 and 2.0 rather than standard Gaussian.
    d_param_grad_loss_nu = None, # Weight given to a loss term penalising the square norm of gradients with respect to discriminator parameters.
    symmetry_loss_weight = 0.0,
    attention_loss_weight = 0.0,
    shape_recon_loss_weight = 0.0):

    try:
        # config.non_sat_loss=True Switches from Wasserstein loss to the "non-saturated GAN loss"
        non_sat_loss = config.non_sat_loss
    except:
        non_sat_loss = False # Default to Wasserstein loss

    # Create random tensor with shape [minibatch_size, 512]):
    shape_latents = tf.random_normal([minibatch_size] + G.input_shapes[0][1:])
    tex_latents = tf.random_normal([minibatch_size] + G.input_shapes[1][1:])
    bckd_latents = tf.random_normal([minibatch_size] + G.input_shapes[2][1:])

    labels_in = labels_fake
    labels = labels_fake

    # if label_param_nums is not None:
    #     # If "Partitioned Variation" mode, create parameters for input to G.
    #     labels_in, labels, _ = tfutil.create_label_parameters(labels, D, minibatch_size, label_param_nums, label_param_types)

    G_out = G.get_output_for(shape_latents, tex_latents, bckd_latents, labels_in, is_training=True, mb_size=minibatch_size)
    G_out = tf.transpose(G_out, [0, 2, 3, 1])
    G_out_split = tf.split(G_out, 5, axis=3)
    fake_images_out = tf.image.resize_nearest_neighbor(G_out_split[0], [128, 128], name="images_back_down")
    attention_map_out = tf.image.resize_nearest_neighbor(G_out_split[4], [128, 128], name="attention_map_back_down")

    fake_images_out = tf.transpose(fake_images_out, [0, 3, 1, 2])

    fake_images_out_in = fake_images_out
    if labels.shape[1] > 0:
        # Tile labels and concatenate with image where image is like [minibatch, channel, height, width].
        labels = tf.expand_dims(tf.expand_dims(labels, 2), 3)
        labels = tf.tile(labels, [1, 1, fake_images_out.shape[2], fake_images_out.shape[3]])
        fake_images_out_in = tf.concat([fake_images_out, labels], axis=1)

    fake_scores_out, fake_labels_out = fp32(D.get_output_for(fake_images_out_in, is_training=True))

    if non_sat_loss:
        # With all labels = 1, sigmoid_cross_entropy_with_logits returns -log(sigmoid(fake_scores_out))
        loss = tf.nn.sigmoid_cross_entropy_with_logits(logits=fake_scores_out, labels=tf.ones_like(fake_scores_out))
    else:
        # Wasserstein G-loss
        loss = -fake_scores_out

    if ortho_reg_scale > 0.0:
        # Get the regularisation losses (orthogonal regularisation of the generator only)
        ortho_reg_losses = tf.get_collection(tf.GraphKeys.REGULARIZATION_LOSSES, scope='G/')
        ortho_reg_loss = tf.reduce_sum(ortho_reg_losses)
        ortho_reg_loss = tfutil.autosummary('Loss/ortho_reg_loss', ortho_reg_loss)
        loss += ortho_reg_loss # Losses are already scaled

    if attention_loss_weight > 0:
        attention_loss = tf.reduce_mean(tf.square(attention_map_out), axis=[1, 2, 3])
        attention_loss = tfutil.autosummary('Loss/attention_loss', attention_loss_weight * attention_loss)
        loss += attention_loss

    # if symmetry_loss_weight > 0.0:
    #     if three_d:
    #         # Create horizontal flip mask
    #         # This is hard-coded for the following parameter values...
    #         # (0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
    #         # horizontal_flip_mask = np.ones(6)
    #         # horizontal_flip_mask[:] = -1.0  # Lighting
    #         #
    #         # labels_flipped = labels_in * horizontal_flip_mask[np.newaxis, :]
    #         #
    #         # G_flipped_out = G.get_output_for(latents, labels_flipped, poses, bckd, noise, is_training=True)
    #         # G_flipped_out_split = tf.split(G_flipped_out, 4, axis=1)
    #         # fake_flipped_out = G_flipped_out_split[0]
    #         # base_rgb_flipped_out = G_flipped_out_split[1]
    #         # rgb_flipped_out = G_flipped_out_split[2]
    #         # rgb_bg_flipped_out = G_flipped_out_split[3]
    #
    #         # Centre at x=54. Use x=[48,60]; y=[66,94]
    #         # rgb_tight_crop = tf.image.crop_to_bounding_box(rgb_out_NHWC, 66, 54, 29, 13)
    #         # rgb_flipped_tight_crop = tf.image.crop_to_bounding_box(rgb_flipped_out_NHWC, 66, 54, 29, 13)
    #         rgb_tight_crop = (base_rgb_out + rgb_out)[:, :, 66:95, 48:61]
    #         rgb_flipped_tight_crop = (base_rgb_reverse_out + rgb_reverse_out)[:, :, 66:95, 48:61]
    #
    #         rgb_flipped_tight_crop = tf.reverse(rgb_flipped_tight_crop, axis=[3])
    #
    #         symmetry_loss = tf.reduce_sum(tf.square(rgb_tight_crop - rgb_flipped_tight_crop), axis=[1, 2, 3])
    #         symmetry_loss = tfutil.autosummary('Loss/symmetry_loss', symmetry_loss)
    #         loss += symmetry_loss_weight * symmetry_loss
    #     else:
    #         # Create horizontal flip mask
    #         # This is hard-coded for the following parameter values...
    #         # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
    #         horizontal_flip_mask = np.ones(23)
    #         horizontal_flip_mask[21] = -1.0 # Yaw
    #         horizontal_flip_mask[5:11] = -1.0 # Lighting
    #
    #         labels_flipped = labels_in * horizontal_flip_mask[np.newaxis, :]
    #
    #         fake_images_flipped_out = G.get_output_for(latents, labels_flipped, is_training=True)
    #         if label_param_ave_fakes is not None:
    #             neutralised_labs_flipped = neutralisation_mask * labels_flipped
    #             fake_neutrals_flipped_out = G.get_output_for(latents, neutralised_labs_flipped, is_training=True)
    #             fake_images_flipped_out = (fake_images_flipped_out + fake_neutrals_flipped_out) / 2.0
    #
    #         fake_images_out_NHWC = tf.transpose(fake_images_out, [0, 2, 3, 1]) # flip_left_right and crop_to_bounding_box requires NHWC
    #         fake_images_flipped_out_NHWC = tf.transpose(fake_images_flipped_out, [0, 2, 3, 1])  # flip_left_right and crop_to_bounding_box requires NHWC
    #
    #         fake_images_flipped_out_NHWC = tf.image.flip_left_right(fake_images_flipped_out_NHWC)
    #
    #         fake_images_tight_crop = tf.image.crop_to_bounding_box(fake_images_out_NHWC, 63, 53, 22, 22)
    #         fake_images_flipped_tight_crop = tf.image.crop_to_bounding_box(fake_images_flipped_out_NHWC, 63, 53, 22, 22)
    #
    #         # fake_images_tight_crop = tf.image.crop_to_bounding_box(fake_images_out_NHWC, 58, 48, 32, 32)
    #         # fake_images_flipped_tight_crop = tf.image.crop_to_bounding_box(fake_images_flipped_out_NHWC, 58, 48, 32, 32)
    #
    #         symmetry_loss = tf.reduce_sum(tf.square(fake_images_tight_crop - fake_images_flipped_tight_crop), axis=[1, 2, 3])
    #         symmetry_loss = tfutil.autosummary('Loss/symmetry_loss', symmetry_loss)
    #         loss += symmetry_loss_weight * symmetry_loss

    # # Implementation of equation (4) in http://papers.nips.cc/paper/7142-gradient-descent-gan-optimization-is-locally-stable.pdf
    # if d_param_grad_loss_nu is not None:
    #     sum_sq_grads = 0
    #     for vars in list(D.trainables.values()):
    #         grads = gradients.gradients(loss, vars)
    #         grads_sq = tf.square(grads)
    #         sum_sq_grads += tf.reduce_sum(grads_sq)
    #     d_param_loss = tfutil.autosummary('Loss/d_param_loss', sum_sq_grads)
    #     loss += d_param_grad_loss_nu * d_param_loss

    loss = tfutil.autosummary('Loss/generator', loss)
    return loss

#----------------------------------------------------------------------------
# Discriminator loss function used in the paper (WGAN-GP + AC-GAN).

def D_wgangp_acgan(G, D, opt, training_set, minibatch_size, reals, labels,
    dev               = 0,
    lambda_gp         = 10.0,     # Weight for the gradient penalty term.
    wgan_epsilon      = 0.001,    # Weight for the epsilon term, \epsilon_{drift}.
    wgan_target       = 1.0,      # Target value for gradient magnitudes.
    cond_weight       = 1.0,      # Weight of the conditioning terms.
    label_param_nums=None,        # If not None, labels are replaced with label_param_nums parameters on input to G.
    label_param_types=None,       # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    multihot = False,
    **kwargs):

    return D_flexible_loss(G, D, opt, training_set, minibatch_size, reals, labels,
                           dev=dev, lambda_gp=lambda_gp, wgan_epsilon=wgan_epsilon, wgan_target=wgan_target,
                           cond_weight=cond_weight, label_param_nums=label_param_nums,
                           label_param_types=label_param_types, multihot=multihot)

#----------------------------------------------------------------------------

def D_flexible_loss(G, D, opt, training_set, minibatch_size, reals, labels,
    labels_fake,
    dev               = 0,        # Integer indicating the device placement of these operations.
    gp_max            = False,    # Switch on to use alternative form of the GP used by http://openaccess.thecvf.com/content_cvpr_2018/papers/Chen_Deep_Photo_Enhancer_CVPR_2018_paper.pdf
    gp_fakes          = False,    # Use fakes for the main GP term instead of "mixed" image interpolations.
    lambda_gp         = 10.0,     # Weight for the gradient penalty term.
    lambda_ct         = 0.0,      # Weight for the consistency term.
    ct_dropout_dict   = None,     # res => keep_prob (used for the CT term of the discriminator loss).
    wgan_epsilon      = 0.001,    # Weight for the epsilon term, \epsilon_{drift}.
    wgan_target       = 1.0,      # Target value for gradient magnitudes. SAMI: in the article wgan_target=750 for CIFAR10.
    cond_weight       = 1.0,      # Weight of the conditioning terms.
    label_param_nums  = None,     # If not None, labels are replaced with label_param_nums parameters on input to G.
    label_param_types = None,     # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    label_param_ave_fakes = None, # Specify which parameters should be "neutralised" during averaging. (Additive lighting ID-constraint)
    multihot          = False,    # Set multihot to True for binary, non-mutually exclusive label categories.
    use_all_norms_al  = False,    # True = adaptive lambda scheme based on all mixed norms, not just "gp_max norms".
    uniform_rand_vec  = False,    # Use random latents distributed uniformly between -2.0 and 2.0 rather than standard Gaussian.
    tb_tag            = '',       # This tag added to summary names. Used for '_eval' mode.
    zero_centred_gp_lambda = 0.0, # Weight given to a zero-centred GP loss term on real data.
    poses = None):
    """
    D_flexible_loss() can be run in various modes:
        1) Non-conditional GAN
            Should use the default option of dataset.max_label_size=0
        2) AC-GAN
            config: dataset.max_label_size='full'
        3) Classic C-GAN (with labels tiled across images on input to D)
            config: train.cond_weight=None
        4) "Partitioned Variation" (PV), AKA "OrthoGAN"
            Both the AC-GAN and the Classic C-GAN can be run in PV mode.
            Add the following tuples to the config file in order to replace binary labels on input to G with
            "label-parameter vectors" of lengths 2, 27 and 4 (for example):
            config: train.label_param_nums=(2, 27, 4); train.label_param_types=(0, 0, 1)

        N.B. The PV-mode options could also be exploited in order to ignore certain labels,
        even if Partitioned Variation is not required. For example...
            config: train.label_param_nums=(1, 0, 1); train.label_param_types=(2, 2, 2)
        I.e. the second label category will be discarded and the other labels will remain as scalars. Setting
        the label_param_types to type 2 then ensures that any random scalar values are normalised to 1.
    """

    # Ensure that no label_param_nums are specified in non-conditional GAN mode
    if training_set.label_size == 0:
        assert label_param_nums == None

    if config.num_gpus == 0:
        device = 'CPU'
    else:
        device = 'GPU'

    # config.non_sat_loss=True Switches from Wasserstein loss to the "non-saturated GAN loss"
    try:
        non_sat_loss = config.non_sat_loss
    except:
        non_sat_loss = False # Default to Wasserstein loss

    # Create random tensor with shape [minibatch_size, 512]):
    shape_latents = tf.random_normal([minibatch_size] + G.input_shapes[0][1:])
    tex_latents = tf.random_normal([minibatch_size] + G.input_shapes[1][1:])
    bckd_latents = tf.random_normal([minibatch_size] + G.input_shapes[2][1:])

    G_out = G.get_output_for(shape_latents, tex_latents, bckd_latents, labels, is_training=True, mb_size=minibatch_size)
    G_out = tf.transpose(G_out, [0, 2, 3, 1])
    G_out_split = tf.split(G_out, 5, axis=3)
    fake_images_out = tf.image.resize_nearest_neighbor(G_out_split[0], [128, 128], name="images_back_down")

    fake_images_out = tf.transpose(fake_images_out, [0, 3, 1, 2])

    # pix_ok = tf.reduce_all(tf.is_finite(fake_images_out))
    # fake_images_out = tf.Print(fake_images_out, ['pix_ok:', pix_ok])

    reals_in = reals
    fake_images_out_in = fake_images_out
    if labels.shape[1] > 0:
        # Tile labels and concatenate with input image where image is like [minibatch, channel, height, width].
        labels = tf.expand_dims(tf.expand_dims(labels, 2), 3)
        labels = tf.tile(labels, [1, 1, 128, 128])
        reals_in = tf.concat([reals, labels], axis=1)
        fake_images_out_in = tf.concat([fake_images_out, labels], axis=1)

    real_scores_out, real_labels_out = fp32(D.get_output_for(reals_in, is_training=True))
    fake_scores_out, fake_labels_out = fp32(D.get_output_for(fake_images_out_in, is_training=True))

    # scores_ok = tf.reduce_all(tf.is_finite(fake_scores_out))
    # fake_scores_out = tf.Print(fake_scores_out, [fake_scores_out])

    if non_sat_loss:
        # All labels = 1 so sigmoid_cross_entropy_with_logits returns -log(sigmoid(real_scores_out))
        loss_real = tf.nn.sigmoid_cross_entropy_with_logits(logits=real_scores_out, labels=tf.ones_like(real_scores_out))
        # All labels = 0 so sigmoid_cross_entropy_with_logits returns -log(1 - sigmoid(fake_scores_out))
        loss_fake = tf.nn.sigmoid_cross_entropy_with_logits(logits=fake_scores_out, labels=tf.zeros_like(fake_scores_out))
        loss_real = tfutil.autosummary('Loss/loss_real' + tb_tag, loss_real)
        loss_fake = tfutil.autosummary('Loss/loss_fake' + tb_tag, loss_fake)
        # loss = -(log(sigmoid(real_scores_out)) + log(1 - sigmoid(fake_scores_out)))
        loss = loss_real + loss_fake
    else:
        # Wasserstein D-loss
        fake_scores_out = tfutil.autosummary('Loss/fake' + tb_tag, fake_scores_out)
        real_scores_out = tfutil.autosummary('Loss/real' + tb_tag, real_scores_out)
        loss = fake_scores_out - real_scores_out
        loss = tfutil.autosummary('Loss/fake-real' + tb_tag, loss)

    if lambda_gp > 0.0:
        with tf.name_scope('GradientPenalty'):
            if gp_fakes:
                mixed_images_out = fake_images_out
                mixed_images_out_in = mixed_images_out
            else:
                mixing_factors = tf.random_uniform([minibatch_size, 1, 1, 1], 0.0, 1.0, dtype=fake_images_out.dtype)
                mixed_images_out = tfutil.lerp(tf.cast(reals, fake_images_out.dtype), fake_images_out, mixing_factors)
                mixed_images_out_in = mixed_images_out
            if labels.shape[1] > 0:
                if gp_fakes:
                    # Tile labels and concatenate with input image where image is like [minibatch, channel, height, width].
                    # labels_fake = tf.expand_dims(tf.expand_dims(labels, 2), 3)
                    # labels_fake = tf.tile(labels_fake, [1, 1, training_set.shape[1], training_set.shape[2]])
                    mixed_images_out_in = tf.concat([mixed_images_out, labels], axis=1)
                else:
                    mixed_images_out_in = tf.concat([mixed_images_out, labels], axis=1)
            if gp_fakes:
                fakes_loss = opt.apply_loss_scaling(tf.reduce_sum(fake_scores_out))
                fake_grads = opt.undo_loss_scaling(fp32(tf.gradients(fakes_loss, [fake_images_out])[0]))
                mixed_norms = tf.sqrt(tf.reduce_sum(tf.square(fake_grads), axis=[1, 2, 3]))
            else:
                mixed_scores_out, mixed_labels_out = fp32(D.get_output_for(mixed_images_out_in, is_training=True))
                mixed_scores_out = tfutil.autosummary('Loss/mixed_scores' + tb_tag, mixed_scores_out)
                mixed_loss = opt.apply_loss_scaling(tf.reduce_sum(mixed_scores_out))
                mixed_grads = opt.undo_loss_scaling(fp32(tf.gradients(mixed_loss, [mixed_images_out])[0]))
                mixed_norms = tf.sqrt(tf.reduce_sum(tf.square(mixed_grads), axis=[1,2,3]))
            # Implementation of the alternative gradient penalty term ("gp_max") and its adaptive weight borrowed
            #    from the 'Deep Photo Enhancer' article.
            if gp_max and not use_all_norms_al:
                # Set mixed_norms to zero for images whose mixed_norms are already less than wgan_target.
                big_mixed_norms = tf.nn.relu(mixed_norms - wgan_target) # Sets all negative values to zero
                mixed_norms = tf.where(big_mixed_norms > 0.0, mixed_norms, tf.zeros_like(mixed_norms))
            mixed_norms = tfutil.autosummary('Loss/mixed_norms' + tb_tag, mixed_norms)
            if gp_max:
                # GP used by http://openaccess.thecvf.com/content_cvpr_2018/papers/Chen_Deep_Photo_Enhancer_CVPR_2018_paper.pdf
                gradient_penalty = tf.nn.relu(mixed_norms - wgan_target) # Sets all negative values to zero

                # The following line was added AFTER our tests of the "gp_max" term of Deep_Photo_Enhancer.
                # By squaring the term, it makes the implementation more similar to https://arxiv.org/pdf/1709.08894.pdf
                # I suspect that it will work better but haven't yet tested.
                gradient_penalty = tf.square(gradient_penalty)
            else:
                gradient_penalty = tf.square(mixed_norms - wgan_target)
            if opt.lambda_gmean_decay > 0.0:
                # Find the number of non-zero mixed_norms and their sum. (This is necessary if gp_max = True.)
                # num_mixed_norms : number of images in the batch (for which the norm of the gradient is higher than 1, if gp_max).
                opt.num_mixed_norms['/device:%s:%d' % (device, dev)] = tf.reduce_sum(
                    tf.where(mixed_norms > tf.zeros_like(mixed_norms), tf.ones_like(mixed_norms),
                             tf.zeros_like(mixed_norms)))
                # sum_mixed_norms : sum of the norm of the gradients (that are higher than 1, if gp_max).
                opt.sum_mixed_norms['/device:%s:%d' % (device, dev)] = tf.reduce_sum(mixed_norms)
                # The Optimizer class for the discriminator is instantiated on only the first GPU.
                # We therefore use tf.get_variable in order to use the adaptive_lambda_var on *this* GPU.
                with tf.variable_scope('AdaptiveLambdaVars', reuse=tf.AUTO_REUSE):
                    lambda_gp = tf.get_variable('adaptive_lambda_var')
            opt.max_mixed_norm['/device:%s:%d' % (device, dev)] = tf.reduce_max(mixed_norms)
            if wgan_target > 0.0:
                gradient_penalty = gradient_penalty * (lambda_gp / (wgan_target ** 2))
            else:
                # This exception case is used for zero-centred gradient penalties.
                gradient_penalty = gradient_penalty * lambda_gp
            gradient_penalty = tfutil.autosummary('Loss/GP' + tb_tag, gradient_penalty)
        loss += gradient_penalty

    # Implementation of the zero-centred gradient regulariser of http://proceedings.mlr.press/v80/mescheder18a.html
    # We have implemented for real data. N.B. The idea is that this should lead to stable convergence whereas the
    # non-zero-centred gradient-penalty of https://papers.nips.cc/paper/7159-improved-training-of-wasserstein-gans
    # prevents convergence due to the constant encouragement of non-zero gradients throughout training. To allow the
    # zero-centred term to have the correct effect, it should be used either alone(???) or in conjunction with gp_max,
    # which is a one-sided regulariser, i.e. not with the typical GP term of Gulrajani et al.
    if zero_centred_gp_lambda > 0.0:
        with tf.name_scope('ZeroCentredGradientPenalty'):
            real_loss = opt.apply_loss_scaling(tf.reduce_sum(real_scores_out))
            real_grads = opt.undo_loss_scaling(fp32(tf.gradients(real_loss, [reals_in])[0]))
            real_grads_ms = tf.reduce_sum(tf.square(real_grads), axis=[1, 2, 3])
            real_norms = tf.sqrt(real_grads_ms)
            real_norms = tfutil.autosummary('Loss/real_norms' + tb_tag, real_norms)
            gradient_penalty_zc = zero_centred_gp_lambda * real_grads_ms
            gradient_penalty_zc = tfutil.autosummary('Loss/GP_zc' + tb_tag, gradient_penalty_zc)
        with tf.control_dependencies([real_norms]):
            loss += gradient_penalty_zc

    # Disable EpsilonPenalty for the "non-saturated loss"
    if not non_sat_loss:
        with tf.name_scope('EpsilonPenalty'):
            # This is the "drift" term described in the final paragraph of section A.1 of the article.
            # It helps prevent the discriminator output drifting too far from zero.
            epsilon_penalty = tfutil.autosummary('Loss/epsilon_penalty' + tb_tag, tf.square(real_scores_out))
        loss += epsilon_penalty * wgan_epsilon

    if cond_weight is not None: # AC-GAN mode
        if D.output_shapes[1][1] > 0: # Labels exist for this dataset
            with tf.name_scope('LabelPenalty'):
                if multihot:
                    label_penalty_reals = tf.nn.sigmoid_cross_entropy_with_logits(labels=labels, logits=real_labels_out)
                    label_penalty_fakes = tf.nn.sigmoid_cross_entropy_with_logits(labels=labels, logits=fake_labels_out)
                else:
                    label_penalty_reals = tf.nn.softmax_cross_entropy_with_logits_v2(labels=labels, logits=real_labels_out)
                    label_penalty_fakes = tf.nn.softmax_cross_entropy_with_logits_v2(labels=labels, logits=fake_labels_out)
                label_penalty_reals = tfutil.autosummary('Loss/label_penalty_reals' + tb_tag, label_penalty_reals)
                label_penalty_fakes = tfutil.autosummary('Loss/label_penalty_fakes' + tb_tag, label_penalty_fakes)
            loss += (label_penalty_reals + label_penalty_fakes) * cond_weight
    loss = tfutil.autosummary('Loss/discriminator' + tb_tag, loss)
    return loss

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/misc.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import sys
import glob
import datetime
import pickle
import re
import numpy as np
from collections import OrderedDict 
import scipy.ndimage
import shutil
import PIL.Image
import choose_config_file as config
import scipy.stats as stats

import dataset
import legacy

#----------------------------------------------------------------------------
# Convenience wrappers for pickle that are able to load data produced by
# older versions of the code.

def load_pkl(filename):
    with open(filename, 'rb') as file:
        return legacy.LegacyUnpickler(file, encoding='latin1').load()

def save_pkl(obj, filename):
    with open(filename, 'wb') as file:
        pickle.dump(obj, file, protocol=pickle.HIGHEST_PROTOCOL)

#----------------------------------------------------------------------------
# Image utils.

def adjust_dynamic_range(data, drange_in, drange_out):
    if drange_in != drange_out:
        scale = (np.float32(drange_out[1]) - np.float32(drange_out[0])) / (np.float32(drange_in[1]) - np.float32(drange_in[0]))
        bias = (np.float32(drange_out[0]) - np.float32(drange_in[0]) * scale)
        data = data * scale + bias
    return data

def create_image_grid(images, grid_size=None):
    assert images.ndim == 3 or images.ndim == 4
    num, img_w, img_h = images.shape[0], images.shape[-1], images.shape[-2]

    if grid_size is not None:
        grid_w, grid_h = tuple(grid_size)
    else:
        grid_w = max(int(np.ceil(np.sqrt(num))), 1)
        grid_h = max((num - 1) // grid_w + 1, 1)

    grid = np.zeros(list(images.shape[1:-2]) + [grid_h * img_h, grid_w * img_w], dtype=images.dtype)
    for idx in range(num):
        x = (idx % grid_w) * img_w
        y = (idx // grid_w) * img_h
        grid[..., y : y + img_h, x : x + img_w] = images[idx]
    return grid

def convert_to_pil_image(image, drange=[0,1]):
    assert image.ndim == 2 or image.ndim == 3
    if image.ndim == 3:
        if image.shape[0] == 1:
            image = image[0] # grayscale CHW => HW
        else:
            image = image.transpose(1, 2, 0) # CHW -> HWC

    image = adjust_dynamic_range(image, drange, [0,255])
    image = np.rint(image).clip(0, 255).astype(np.uint8)
    format = 'RGB' if image.ndim == 3 else 'L'
    return PIL.Image.fromarray(image, format)

def save_image(image, filename, drange=[0,1], quality=95):
    img = convert_to_pil_image(image, drange)
    if '.jpg' in filename:
        img.save(filename,"JPEG", quality=quality, optimize=True)
    else:
        img.save(filename)

def save_image_grid(images, filename, drange=[0,1], grid_size=None):
    convert_to_pil_image(create_image_grid(images, grid_size), drange).save(filename)

#----------------------------------------------------------------------------
# Logging of stdout and stderr to a file.

class OutputLogger(object):
    def __init__(self):
        self.file = None
        self.buffer = ''

    def set_log_file(self, filename, mode='wt'):
        assert self.file is None
        self.file = open(filename, mode)
        if self.buffer is not None:
            self.file.write(self.buffer)
            self.buffer = None

    def write(self, data):
        if self.file is not None:
            self.file.write(data)
        if self.buffer is not None:
            self.buffer += data

    def flush(self):
        if self.file is not None:
            self.file.flush()

class TeeOutputStream(object):
    def __init__(self, child_streams, autoflush=False):
        self.child_streams = child_streams
        self.autoflush = autoflush
 
    def write(self, data):
        for stream in self.child_streams:
            stream.write(data)
        if self.autoflush:
            self.flush()

    def flush(self):
        for stream in self.child_streams:
            stream.flush()

output_logger = None

def init_output_logging():
    global output_logger
    if output_logger is None:
        output_logger = OutputLogger()
        sys.stdout = TeeOutputStream([sys.stdout, output_logger], autoflush=True)
        sys.stderr = TeeOutputStream([sys.stderr, output_logger], autoflush=True)

def set_output_log_file(filename, mode='wt'):
    if output_logger is not None:
        output_logger.set_log_file(filename, mode)

#----------------------------------------------------------------------------
# Reporting results.

def create_result_subdir(result_dir, desc):

    # Select run ID and create subdir.
    while True:
        run_id = 0
        for fname in glob.glob(os.path.join(result_dir, '*')):
            try:
                fbase = os.path.basename(fname)
                ford = int(fbase[:fbase.find('-')])
                run_id = max(run_id, ford + 1)
            except ValueError:
                pass

        result_subdir = os.path.join(result_dir, '%03d-%s' % (run_id, desc))
        try:
            os.makedirs(result_subdir)
            os.makedirs(result_subdir + '/src')
            pyfiles = glob.iglob(os.path.join('.', "*.py"))
            for pyfile in pyfiles:
                if os.path.isfile(pyfile):
                    shutil.copy2(pyfile, result_subdir + '/src')
            break
        except OSError:
            if os.path.isdir(result_subdir):
                continue
            raise

    print("Saving results to", result_subdir)
    set_output_log_file(os.path.join(result_subdir, 'log.txt'))

    # Export config.
    try:
        with open(os.path.join(result_subdir, 'config.txt'), 'wt') as fout:
            for k, v in sorted(config.__dict__.items()):
                if not k.startswith('_'):
                    fout.write("%s = %s\n" % (k, str(v)))
    except:
        pass

    return result_subdir

def format_time(seconds):
    s = int(np.rint(seconds))
    if s < 60:         return '%ds'                % (s)
    elif s < 60*60:    return '%dm %02ds'          % (s // 60, s % 60)
    elif s < 24*60*60: return '%dh %02dm %02ds'    % (s // (60*60), (s // 60) % 60, s % 60)
    else:              return '%dd %02dh %02dm'    % (s // (24*60*60), (s // (60*60)) % 24, (s // 60) % 60)

#----------------------------------------------------------------------------
# Locating results.

def locate_result_subdir(run_id_or_result_subdir):
    if isinstance(run_id_or_result_subdir, str) and os.path.isdir(run_id_or_result_subdir):
        return run_id_or_result_subdir

    searchdirs = []
    searchdirs += ['']
    searchdirs += ['results']
    searchdirs += ['networks']

    for searchdir in searchdirs:
        dir = config.result_dir if searchdir == '' else os.path.join(config.result_dir, searchdir)
        dir = os.path.join(dir, str(run_id_or_result_subdir))
        if os.path.isdir(dir):
            return dir
        prefix = '%03d' % run_id_or_result_subdir if isinstance(run_id_or_result_subdir, int) else str(run_id_or_result_subdir)
        dirs = sorted(glob.glob(os.path.join(config.result_dir, searchdir, prefix + '-*')))
        dirs = [dir for dir in dirs if os.path.isdir(dir)]
        if len(dirs) == 1:
            return dirs[0]
    raise IOError('Cannot locate result subdir for run', run_id_or_result_subdir)

def list_network_pkls(run_id_or_result_subdir, include_final=True):
    result_subdir = locate_result_subdir(run_id_or_result_subdir)
    pkls = sorted(glob.glob(os.path.join(result_subdir, 'network-*.pkl')))
    if len(pkls) >= 1 and os.path.basename(pkls[0]) == 'network-final.pkl':
        if include_final:
            pkls.append(pkls[0])
        del pkls[0]
    return pkls

def locate_network_pkl(run_id_or_result_subdir_or_network_pkl, snapshot=None):
    if isinstance(run_id_or_result_subdir_or_network_pkl, str) and os.path.isfile(run_id_or_result_subdir_or_network_pkl):
        return run_id_or_result_subdir_or_network_pkl

    pkls = list_network_pkls(run_id_or_result_subdir_or_network_pkl)
    if len(pkls) >= 1 and snapshot is None:
        return pkls[-1]
    for pkl in pkls:
        try:
            name = os.path.splitext(os.path.basename(pkl))[0]
            number = int(name.split('-')[-1])
            if number == snapshot:
                return pkl
        except ValueError: pass
        except IndexError: pass
    raise IOError('Cannot locate network pkl for snapshot', snapshot)

def get_id_string_for_network_pkl(network_pkl):
    p = network_pkl.replace('.pkl', '').replace('\\', '/').split('/')
    return '-'.join(p[max(len(p) - 2, 0):])

#----------------------------------------------------------------------------
# Loading and using trained networks.

def load_network_pkl(run_id_or_result_subdir_or_network_pkl, snapshot=None):
    return load_pkl(locate_network_pkl(run_id_or_result_subdir_or_network_pkl, snapshot))

def random_latents(num_latents, G, random_state=None):
    if random_state is not None:
        if 'uniform_rand_vec' in config.train and config.train.uniform_rand_vec:
            latents = random_state.uniform(-2.0, 2.0, [num_latents] + G.input_shape[1:]).astype(np.float32)
        else:
            latents = random_state.randn(num_latents, *G.input_shape[1:]).astype(np.float32)
    else:
        if 'uniform_rand_vec' in config.train and config.train.uniform_rand_vec:
            latents = np.random.uniform(-2.0, 2.0, [num_latents] + G.input_shape[1:]).astype(np.float32)
        else:
            latents = np.random.randn(num_latents, *G.input_shape[1:]).astype(np.float32)
            #latents = stats.truncnorm(-1.0, 1.0).rvs([num_latents, *G.input_shape[1:]]).astype(np.float32)
    return latents

def load_dataset_for_previous_run(run_id, **kwargs): # => dataset_obj, mirror_augment
    result_subdir = locate_result_subdir(run_id)

    # Parse config.txt.
    parsed_cfg = dict()
    with open(os.path.join(result_subdir, 'config.txt'), 'rt') as f:
        for line in f:
            if line.startswith('dataset =') or line.startswith('train ='):
                exec(line, parsed_cfg, parsed_cfg)
    dataset_cfg = parsed_cfg.get('dataset', dict())
    train_cfg = parsed_cfg.get('train', dict())
    mirror_augment = train_cfg.get('mirror_augment', False)

    # Handle legacy options.
    if 'h5_path' in dataset_cfg:
        dataset_cfg['tfrecord_dir'] = dataset_cfg.pop('h5_path').replace('.h5', '')
    if 'mirror_augment' in dataset_cfg:
        mirror_augment = dataset_cfg.pop('mirror_augment')
    if 'max_labels' in dataset_cfg:
        v = dataset_cfg.pop('max_labels')
        if v is None: v = 0
        if v == 'all': v = 'full'
        dataset_cfg['max_label_size'] = v
    if 'max_images' in dataset_cfg:
        dataset_cfg.pop('max_images')

    # Handle legacy dataset names.
    v = dataset_cfg['tfrecord_dir']
    v = v.replace('-32x32', '').replace('-32', '')
    v = v.replace('-128x128', '').replace('-128', '')
    v = v.replace('-256x256', '').replace('-256', '')
    v = v.replace('-1024x1024', '').replace('-1024', '')
    v = v.replace('celeba-hq', 'celebahq')
    v = v.replace('cifar-10', 'cifar10')
    v = v.replace('cifar-100', 'cifar100')
    v = v.replace('mnist-rgb', 'mnistrgb')
    v = re.sub('lsun-100k-([^-]*)', 'lsun-\\1-100k', v)
    v = re.sub('lsun-full-([^-]*)', 'lsun-\\1-full', v)
    dataset_cfg['tfrecord_dir'] = v

    # Load dataset.
    dataset_cfg.update(kwargs)
    dataset_obj = dataset.load_dataset(data_dir=config.data_dir, **dataset_cfg)
    return dataset_obj, mirror_augment

def apply_mirror_augment(minibatch):
    mask = np.random.rand(minibatch.shape[0]) < 0.5
    minibatch = np.array(minibatch)
    minibatch[mask] = minibatch[mask, :, :, ::-1]
    return minibatch

#----------------------------------------------------------------------------
# Text labels.

_text_label_cache = OrderedDict()

def draw_text_label(img, text, x, y, alignx=0.5, aligny=0.5, color=255, opacity=1.0, glow_opacity=1.0, **kwargs):
    color = np.array(color).flatten().astype(np.float32)
    assert img.ndim == 3 and img.shape[2] == color.size or color.size == 1
    alpha, glow = setup_text_label(text, **kwargs)
    xx, yy = int(np.rint(x - alpha.shape[1] * alignx)), int(np.rint(y - alpha.shape[0] * aligny))
    xb, yb = max(-xx, 0), max(-yy, 0)
    xe, ye = min(alpha.shape[1], img.shape[1] - xx), min(alpha.shape[0], img.shape[0] - yy)
    img = np.array(img)
    slice = img[yy+yb : yy+ye, xx+xb : xx+xe, :]
    slice[:] = slice * (1.0 - (1.0 - (1.0 - alpha[yb:ye, xb:xe]) * (1.0 - glow[yb:ye, xb:xe] * glow_opacity)) * opacity)[:, :, np.newaxis]
    slice[:] = slice + alpha[yb:ye, xb:xe, np.newaxis] * (color * opacity)[np.newaxis, np.newaxis, :]
    return img

def setup_text_label(text, font='Calibri', fontsize=32, padding=6, glow_size=2.0, glow_coef=3.0, glow_exp=2.0, cache_size=100): # => (alpha, glow)
    # Lookup from cache.
    key = (text, font, fontsize, padding, glow_size, glow_coef, glow_exp)
    if key in _text_label_cache:
        value = _text_label_cache[key]
        del _text_label_cache[key] # LRU policy
        _text_label_cache[key] = value
        return value

    # Limit cache size.
    while len(_text_label_cache) >= cache_size:
        _text_label_cache.popitem(last=False)

    # Render text.
    import moviepy.editor # pip install moviepy
    alpha = moviepy.editor.TextClip(text, font=font, fontsize=fontsize).mask.make_frame(0)
    alpha = np.pad(alpha, padding, mode='constant', constant_values=0.0)
    glow = scipy.ndimage.gaussian_filter(alpha, glow_size)
    glow = 1.0 - np.maximum(1.0 - glow * glow_coef, 0.0) ** glow_exp

    # Add to cache.
    value = (alpha, glow)
    _text_label_cache[key] = value
    return value

# ----------------------------------------------------------------------------
# Function to create a mask used for setting certain label-parameter sets to zero.
# Label-parameter sets to be set to zero are indicated by label_param_ave_fakes.

def create_neutralisation_mask(label_param_nums, label_param_ave_fakes):
    mask_sections = []
    for num_params, neutralise in zip(label_param_nums, label_param_ave_fakes):
        if num_params > 0:
            if neutralise:
                mask_section = np.zeros([1, num_params], dtype=np.float32)
            else:
                mask_section = np.ones([1, num_params], dtype=np.float32)
            mask_sections.append(mask_section)

    return np.concatenate(mask_sections, axis=1)

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/nelder_mead.py <==
# Copyright 2018 The TensorFlow Probability Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ============================================================================
"""The Nelder Mead derivative free minimization algorithm.
Nelder Mead method is one of the most popular derivative free minimization
methods. For an optimization problem in `n`-dimensions it maintains a set of
`n+1` candidate solutions that span a non-degenerate simplex. It successively
modifies the simplex based on a set of moves (reflection, expansion, shrinkage
and contraction) using the function values at each of the vertices.
"""

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import collections

# Dependency imports
import tensorflow as tf

# Tolerance to check for floating point zeros.
_EPSILON = 1e-10


NelderMeadOptimizerResults = collections.namedtuple(
    'NelderMeadOptimizerResults', [
        'converged',  # Scalar boolean tensor indicating whether the minimum
                      # was found within tolerance.
        'num_objective_evaluations',  # The total number of objective
                                      # evaluations performed.
        'position',  # A tensor containing the last argument value found
                     # during the search. If the search converged, then
                     # this value is the argmin of the objective function.
        'objective_value',  # A tensor containing the value of the objective
                            # function at the `position`. If the search
                            # converged, then this is the (local) minimum of
                            # the objective function.
        'final_simplex',  # The last simplex constructed before stopping.
        'final_objective_values',  # The objective function evaluated at the
                                   # vertices of the final simplex.
        'initial_simplex',  # The initial simplex.
        'initial_objective_values',  # The values of the objective function
                                     # at the vertices of the initial simplex.
        'num_iterations'  # The number of iterations of the algorithm performed.
    ])


def minimize(objective_function,
             initial_simplex=None,
             initial_vertex=None,
             step_sizes=None,
             objective_at_initial_simplex=None,
             objective_at_initial_vertex=None,
             batch_evaluate_objective=False,
             func_tolerance=1e-8,
             position_tolerance=1e-8,
             parallel_iterations=1,
             max_iterations=None,
             reflection=None,
             expansion=None,
             contraction=None,
             shrinkage=None,
             name=None):
  """Minimum of the objective function using the Nelder Mead simplex algorithm.
  Performs an unconstrained minimization of a (possibly non-smooth) function
  using the Nelder Mead simplex method. Nelder Mead method does not support
  univariate functions. Hence the dimensions of the domain must be 2 or greater.
  For details of the algorithm, see
  [Press, Teukolsky, Vetterling and Flannery(2007)][1].
  Points in the domain of the objective function may be represented as a
  `Tensor` of general shape but with rank at least 1. The algorithm proceeds
  by modifying a full rank simplex in the domain. The initial simplex may
  either be specified by the user or can be constructed using a single vertex
  supplied by the user. In the latter case, if `v0` is the supplied vertex,
  the simplex is the convex hull of the set:
  ```None
  S = {v0} + {v0 + step_i * e_i}
  ```
  Here `e_i` is a vector which is `1` along the `i`-th axis and zero elsewhere
  and `step_i` is a characteristic length scale along the `i`-th axis. If the
  step size is not supplied by the user, a unit step size is used in every axis.
  Alternately, a single step size may be specified which is used for every
  axis. The most flexible option is to supply a bespoke step size for every
  axis.
  ### Usage:
  The following example demonstrates the usage of the Nelder Mead minimzation
  on a two dimensional problem with the minimum located at a non-differentiable
  point.
  ```python
    # The objective function
    def sqrt_quadratic(x):
      return tf.sqrt(tf.reduce_sum(x ** 2, axis=-1))
    start = tf.constant([6.0, -21.0])  # Starting point for the search.
    optim_results = tfp.optimizer.nelder_mead_minimize(
        sqrt_quadratic, initial_vertex=start, func_tolerance=1e-8,
        batch_evaluate_objective=True)
    with tf.Session() as session:
      results = session.run(optim_results)
      # Check that the search converged
      assert(results.converged)
      # Check that the argmin is close to the actual value.
      np.testing.assert_allclose(results.position, np.array([0.0, 0.0]),
                                 atol=1e-7)
      # Print out the total number of function evaluations it took.
      print ("Function evaluations: %d" % results.num_objective_evaluations)
  ```
  ### References:
  [1]: William Press, Saul Teukolsky, William Vetterling and Brian Flannery.
    Numerical Recipes in C++, third edition. pp. 502-507. (2007).
    http://numerical.recipes/cpppages/chap0sel.pdf
  [2]: Jeffrey Lagarias, James Reeds, Margaret Wright and Paul Wright.
    Convergence properties of the Nelder-Mead simplex method in low dimensions,
    Siam J. Optim., Vol 9, No. 1, pp. 112-147. (1998).
    http://www.math.kent.edu/~reichel/courses/Opt/reading.material.2/nelder.mead.pdf
  [3]: Fuchang Gao and Lixing Han. Implementing the Nelder-Mead simplex
    algorithm with adaptive parameters. Computational Optimization and
    Applications, Vol 51, Issue 1, pp 259-277. (2012).
    https://pdfs.semanticscholar.org/15b4/c4aa7437df4d032c6ee6ce98d6030dd627be.pdf
  Args:
    objective_function:  A Python callable that accepts a point as a
      real `Tensor` and returns a `Tensor` of real dtype containing
      the value of the function at that point. The function
      to be minimized. If `batch_evaluate_objective` is `True`, the callable
      may be evaluated on a `Tensor` of shape `[n+1] + s ` where `n` is
      the dimension of the problem and `s` is the shape of a single point
      in the domain (so `n` is the size of a `Tensor` representing a
      single point).
      In this case, the expected return value is a `Tensor` of shape `[n+1]`.
      Note that this method does not support univariate functions so the problem
      dimension `n` must be strictly greater than 1.
    initial_simplex: (Optional) `Tensor` of real dtype. The initial simplex to
      start the search. If supplied, should be a `Tensor` of shape `[n+1] + s`
      where `n` is the dimension of the problem and `s` is the shape of a
      single point in the domain. Each row (i.e. the `Tensor` with a given
      value of the first index) is interpreted as a vertex of a simplex and
      hence the rows must be affinely independent. If not supplied, an axes
      aligned simplex is constructed using the `initial_vertex` and
      `step_sizes`. Only one and at least one of `initial_simplex` and
      `initial_vertex` must be supplied.
    initial_vertex: (Optional) `Tensor` of real dtype and any shape that can
      be consumed by the `objective_function`. A single point in the domain that
      will be used to construct an axes aligned initial simplex.
    step_sizes: (Optional) `Tensor` of real dtype and shape broadcasting
      compatible with `initial_vertex`. Supplies the simplex scale along each
      axes. Only used if `initial_simplex` is not supplied. See description
      above for details on how step sizes and initial vertex are used to
      construct the initial simplex.
    objective_at_initial_simplex: (Optional) Rank `1` `Tensor` of real dtype
      of a rank `1` `Tensor`. The value of the objective function at the
      initial simplex. May be supplied only if `initial_simplex` is
      supplied. If not supplied, it will be computed.
    objective_at_initial_vertex: (Optional) Scalar `Tensor` of real dtype. The
      value of the objective function at the initial vertex. May be supplied
      only if the `initial_vertex` is also supplied.
    batch_evaluate_objective: (Optional) Python `bool`. If True, the objective
      function will be evaluated on all the vertices of the simplex packed
      into a single tensor. If False, the objective will be mapped across each
      vertex separately. Evaluating the objective function in a batch allows
      use of vectorization and should be preferred if the objective function
      allows it.
    func_tolerance: (Optional) Scalar `Tensor` of real dtype. The algorithm
      stops if the absolute difference between the largest and the smallest
      function value on the vertices of the simplex is below this number.
    position_tolerance: (Optional) Scalar `Tensor` of real dtype. The
      algorithm stops if the largest absolute difference between the
      coordinates of the vertices is below this threshold.
    parallel_iterations: (Optional) Positive integer. The number of iterations
      allowed to run in parallel.
    max_iterations: (Optional) Scalar positive `Tensor` of dtype `int32`.
      The maximum number of iterations allowed. If `None` then no limit is
      applied.
    reflection: (Optional) Positive Scalar `Tensor` of same dtype as
      `initial_vertex`. This parameter controls the scaling of the reflected
      vertex. See, [Press et al(2007)][1] for details. If not specified,
      uses the dimension dependent prescription of [Gao and Han(2012)][3].
    expansion: (Optional) Positive Scalar `Tensor` of same dtype as
      `initial_vertex`. Should be greater than `1` and `reflection`. This
      parameter controls the expanded scaling of a reflected vertex.
      See, [Press et al(2007)][1] for details. If not specified, uses the
      dimension dependent prescription of [Gao and Han(2012)][3].
    contraction: (Optional) Positive scalar `Tensor` of same dtype as
      `initial_vertex`. Must be between `0` and `1`. This parameter controls
      the contraction of the reflected vertex when the objective function at
      the reflected point fails to show sufficient decrease.
      See, [Press et al(2007)][1] for more details. If not specified, uses
      the dimension dependent prescription of [Gao and Han(2012][3].
    shrinkage: (Optional) Positive scalar `Tensor` of same dtype as
      `initial_vertex`. Must be between `0` and `1`. This parameter is the scale
      by which the simplex is shrunk around the best point when the other
      steps fail to produce improvements.
      See, [Press et al(2007)][1] for more details. If not specified, uses
      the dimension dependent prescription of [Gao and Han(2012][3].
    name: (Optional) Python str. The name prefixed to the ops created by this
      function. If not supplied, the default name 'minimize' is used.
  Returns:
    optimizer_results: A namedtuple containing the following items:
      converged: Scalar boolean tensor indicating whether the minimum was
        found within tolerance.
      num_objective_evaluations: The total number of objective
        evaluations performed.
      position: A `Tensor` containing the last argument value found
        during the search. If the search converged, then
        this value is the argmin of the objective function.
      objective_value: A tensor containing the value of the objective
        function at the `position`. If the search
        converged, then this is the (local) minimum of
        the objective function.
      final_simplex: The last simplex constructed before stopping.
      final_objective_values: The objective function evaluated at the
        vertices of the final simplex.
      initial_simplex: The starting simplex.
      initial_objective_values: The objective function evaluated at the
        vertices of the initial simplex.
      num_iterations: The number of iterations of the main algorithm body.
  Raises:
    ValueError: If any of the following conditions hold
      1. If none or more than one of `initial_simplex` and `initial_vertex` are
        supplied.
      2. If `initial_simplex` and `step_sizes` are both specified.
  """
  with tf.name_scope(name, 'minimize', [initial_simplex,
                                        initial_vertex,
                                        step_sizes,
                                        objective_at_initial_simplex,
                                        objective_at_initial_vertex,
                                        func_tolerance,
                                        position_tolerance]):
    (
        dim,
        _,
        simplex,
        objective_at_simplex,
        num_evaluations
    ) = _prepare_args(objective_function,
                      initial_simplex,
                      initial_vertex,
                      step_sizes,
                      objective_at_initial_simplex,
                      objective_at_initial_vertex,
                      batch_evaluate_objective)
    domain_dtype = simplex.dtype
    (
        reflection,
        expansion,
        contraction,
        shrinkage
    ) = _resolve_parameters(dim,
                            reflection,
                            expansion,
                            contraction,
                            shrinkage,
                            domain_dtype)

    closure_kwargs = dict(
        objective_function=objective_function,
        dim=dim,
        func_tolerance=func_tolerance,
        position_tolerance=position_tolerance,
        batch_evaluate_objective=batch_evaluate_objective,
        reflection=reflection,
        expansion=expansion,
        contraction=contraction,
        shrinkage=shrinkage)

    def _loop_body(_, iterations, simplex, objective_at_simplex,
                   num_evaluations):
      (
          converged,
          next_simplex,
          next_objective,
          evaluations
      ) = nelder_mead_one_step(simplex, objective_at_simplex, **closure_kwargs)

      return (converged, iterations + 1, next_simplex, next_objective,
              num_evaluations + evaluations)

    initial_args = (False, 0, simplex, objective_at_simplex,
                    num_evaluations)
    # Loop until either we have converged or if the max iterations are supplied
    # then until we have converged or exhausted the available iteration budget.
    def _is_converged(converged, num_iterations, *ignored_args):  # pylint:disable=unused-argument
      # It is important to ensure that not_converged is a tensor. If
      # converged is not a tensor but a Python bool, then the overloaded
      # op '~' acts as bitwise complement so ~True = -2 and ~False = -1.
      # In that case, the loop will never terminate.
      not_converged = tf.logical_not(converged)
      return (not_converged if max_iterations is None
              else (not_converged & (num_iterations < max_iterations)))

    (
        converged,
        num_iterations,
        final_simplex,
        final_objective_values,
        final_evaluations
    ) = tf.while_loop(_is_converged,
                      _loop_body,
                      initial_args,
                      parallel_iterations=parallel_iterations)
    order = tf.contrib.framework.argsort(final_objective_values,
                                         direction='ASCENDING',
                                         stable=True)
    best_index = order[0]
    # The explicit cast to Tensor below is done to avoid returning a mixture
    # of Python types and Tensors which cause problems with session.run.
    # In the eager mode, converged may remain a Python bool. Trying to evaluate
    # the whole tuple in one evaluate call will raise an exception because
    # of the presence of non-tensors. This is very annoying so we explicitly
    # cast those arguments to Tensors.
    return NelderMeadOptimizerResults(
        converged=tf.convert_to_tensor(converged),
        num_objective_evaluations=final_evaluations,
        position=final_simplex[best_index],
        objective_value=final_objective_values[best_index],
        final_simplex=final_simplex,
        final_objective_values=final_objective_values,
        num_iterations=tf.convert_to_tensor(num_iterations),
        initial_simplex=simplex,
        initial_objective_values=objective_at_simplex
    )


def nelder_mead_one_step(current_simplex,
                         current_objective_values,
                         objective_function=None,
                         dim=None,
                         func_tolerance=None,
                         position_tolerance=None,
                         batch_evaluate_objective=False,
                         reflection=None,
                         expansion=None,
                         contraction=None,
                         shrinkage=None,
                         name=None):
  """A single iteration of the Nelder Mead algorithm."""
  with tf.name_scope(name, 'nelder_mead_one_step'):
    domain_dtype = current_simplex.dtype.base_dtype
    order = tf.contrib.framework.argsort(current_objective_values,
                                         direction='ASCENDING',
                                         stable=True)
    (
        best_index,
        worst_index,
        second_worst_index
    ) = order[0], order[-1], order[-2]

    worst_vertex = current_simplex[worst_index]

    (
        best_objective_value,
        worst_objective_value,
        second_worst_objective_value
    ) = (
        current_objective_values[best_index],
        current_objective_values[worst_index],
        current_objective_values[second_worst_index]
    )

    # Compute the centroid of the face opposite the worst vertex.
    face_centroid = tf.reduce_sum(current_simplex, axis=0) - worst_vertex
    face_centroid /= tf.cast(dim, domain_dtype)

    # Reflect the worst vertex through the opposite face.
    reflected = face_centroid + reflection * (face_centroid - worst_vertex)
    objective_at_reflected = objective_function(reflected)

    num_evaluations = 1
    has_converged = _check_convergence(current_simplex,
                                       current_simplex[best_index],
                                       best_objective_value,
                                       worst_objective_value,
                                       func_tolerance,
                                       position_tolerance)
    def _converged_fn():
      return (True, current_simplex, current_objective_values, 0)
    case0 = has_converged, _converged_fn
    accept_reflected = (
        (objective_at_reflected < second_worst_objective_value) &
        (objective_at_reflected >= best_objective_value))
    accept_reflected_fn = _accept_reflected_fn(current_simplex,
                                               current_objective_values,
                                               worst_index,
                                               reflected,
                                               objective_at_reflected)
    case1 = accept_reflected, accept_reflected_fn
    do_expansion = objective_at_reflected < best_objective_value
    expansion_fn = _expansion_fn(objective_function,
                                 current_simplex,
                                 current_objective_values,
                                 worst_index,
                                 reflected,
                                 objective_at_reflected,
                                 face_centroid,
                                 expansion)
    case2 = do_expansion, expansion_fn
    do_outside_contraction = (
        (objective_at_reflected < worst_objective_value) &
        (objective_at_reflected >= second_worst_objective_value)
    )
    outside_contraction_fn = _outside_contraction_fn(
        objective_function,
        current_simplex,
        current_objective_values,
        face_centroid,
        best_index,
        worst_index,
        reflected,
        objective_at_reflected,
        contraction,
        shrinkage,
        batch_evaluate_objective)
    case3 = do_outside_contraction, outside_contraction_fn
    default_fn = _inside_contraction_fn(objective_function,
                                        current_simplex,
                                        current_objective_values,
                                        face_centroid,
                                        best_index,
                                        worst_index,
                                        worst_objective_value,
                                        contraction,
                                        shrinkage,
                                        batch_evaluate_objective)
    (
        converged,
        next_simplex,
        next_objective_at_simplex,
        case_evals
    ) = tf.contrib.framework.smart_case(
        [
            case0,
            case1,
            case2,
            case3
        ],
        default=default_fn, exclusive=False)
    next_simplex.set_shape(current_simplex.shape)
    next_objective_at_simplex.set_shape(current_objective_values.shape)
    return (
        converged,
        next_simplex,
        next_objective_at_simplex,
        num_evaluations + case_evals
    )


def _accept_reflected_fn(simplex,
                         objective_values,
                         worst_index,
                         reflected,
                         objective_at_reflected):
  """Creates the condition function pair for a reflection to be accepted."""
  def _replace_worst_with_reflected():
    next_simplex = _replace_at_index(simplex, worst_index, reflected)
    next_objective_values = _replace_at_index(objective_values, worst_index,
                                              objective_at_reflected)
    return False, next_simplex, next_objective_values, 0
  return _replace_worst_with_reflected


def _expansion_fn(objective_function,
                  simplex,
                  objective_values,
                  worst_index,
                  reflected,
                  objective_at_reflected,
                  face_centroid,
                  expansion):
  """Creates the condition function pair for an expansion."""
  def _expand_and_maybe_replace():
    """Performs the expansion step."""
    expanded = face_centroid + expansion * (reflected - face_centroid)
    expanded_objective_value = objective_function(expanded)
    expanded_is_better = (expanded_objective_value <
                          objective_at_reflected)
    accept_expanded_fn = lambda: (expanded, expanded_objective_value)
    accept_reflected_fn = lambda: (reflected, objective_at_reflected)
    next_pt, next_objective_value = tf.contrib.framework.smart_cond(
        expanded_is_better, accept_expanded_fn, accept_reflected_fn)
    next_simplex = _replace_at_index(simplex, worst_index, next_pt)
    next_objective_at_simplex = _replace_at_index(objective_values,
                                                  worst_index,
                                                  next_objective_value)
    return False, next_simplex, next_objective_at_simplex, 1
  return _expand_and_maybe_replace


def _outside_contraction_fn(objective_function,
                            simplex,
                            objective_values,
                            face_centroid,
                            best_index,
                            worst_index,
                            reflected,
                            objective_at_reflected,
                            contraction,
                            shrinkage,
                            batch_evaluate_objective):
  """Creates the condition function pair for an outside contraction."""
  def _contraction():
    """Performs a contraction."""
    contracted = face_centroid + contraction * (reflected - face_centroid)
    objective_at_contracted = objective_function(contracted)
    is_contracted_acceptable = objective_at_contracted <= objective_at_reflected
    def _accept_contraction():
      next_simplex = _replace_at_index(simplex, worst_index, contracted)
      objective_at_next_simplex = _replace_at_index(
          objective_values,
          worst_index,
          objective_at_contracted)
      return (False,
              next_simplex,
              objective_at_next_simplex,
              1)

    def _reject_contraction():
      return _shrink_towards_best(objective_function,
                                  simplex,
                                  best_index,
                                  shrinkage,
                                  batch_evaluate_objective)

    return tf.contrib.framework.smart_cond(
        is_contracted_acceptable,
        _accept_contraction,
        _reject_contraction)
  return _contraction


def _inside_contraction_fn(objective_function,
                           simplex,
                           objective_values,
                           face_centroid,
                           best_index,
                           worst_index,
                           worst_objective_value,
                           contraction,
                           shrinkage,
                           batch_evaluate_objective):
  """Creates the condition function pair for an inside contraction."""
  def _contraction():
    """Performs a contraction."""
    contracted = face_centroid - contraction * (face_centroid -
                                                simplex[worst_index])
    objective_at_contracted = objective_function(contracted)
    is_contracted_acceptable = objective_at_contracted <= worst_objective_value
    def _accept_contraction():
      next_simplex = _replace_at_index(simplex, worst_index, contracted)
      objective_at_next_simplex = _replace_at_index(
          objective_values,
          worst_index,
          objective_at_contracted)
      return (
          False,
          next_simplex,
          objective_at_next_simplex,
          1
      )

    def _reject_contraction():
      return _shrink_towards_best(objective_function, simplex, best_index,
                                  shrinkage, batch_evaluate_objective)

    return tf.contrib.framework.smart_cond(
        is_contracted_acceptable,
        _accept_contraction,
        _reject_contraction)
  return _contraction


def _shrink_towards_best(objective_function,
                         simplex,
                         best_index,
                         shrinkage,
                         batch_evaluate_objective):
  """Shrinks the simplex around the best vertex."""

  # If the contraction step fails to improve the average objective enough,
  # the simplex is shrunk towards the best vertex.
  best_vertex = simplex[best_index]
  shrunk_simplex = best_vertex + shrinkage * (simplex - best_vertex)
  objective_at_shrunk_simplex, evals = _evaluate_objective_multiple(
      objective_function,
      shrunk_simplex,
      batch_evaluate_objective)
  return (False,
          shrunk_simplex,
          objective_at_shrunk_simplex,
          evals)


def _replace_at_index(x, index, replacement):
  """Replaces an element at supplied index."""
  x_new = tf.concat([x[:index], tf.expand_dims(replacement, axis=0),
                     x[(index + 1):]], axis=0)
  return x_new


def _check_convergence(simplex,
                       best_vertex,
                       best_objective,
                       worst_objective,
                       func_tolerance,
                       position_tolerance):
  """Returns True if the simplex has converged.
  If the simplex size is smaller than the `position_tolerance` or the variation
  of the function value over the vertices of the simplex is smaller than the
  `func_tolerance` return True else False.
  Args:
    simplex: `Tensor` of real dtype. The simplex to test for convergence. For
      more details, see the docstring for `initial_simplex` argument
      of `minimize`.
    best_vertex: `Tensor` of real dtype and rank one less than `simplex`. The
      vertex with the best (i.e. smallest) objective value.
    best_objective: Scalar `Tensor` of real dtype. The best (i.e. smallest)
      value of the objective function at a vertex.
    worst_objective: Scalar `Tensor` of same dtype as `best_objective`. The
      worst (i.e. largest) value of the objective function at a vertex.
    func_tolerance: Scalar positive `Tensor`. The tolerance for the variation
      of the objective function value over the simplex. If the variation over
      the simplex vertices is below this threshold, convergence is True.
    position_tolerance: Scalar positive `Tensor`. The algorithm stops if the
      lengths (under the supremum norm) of edges connecting to the best vertex
      are below this threshold.
  Returns:
    has_converged: A scalar boolean `Tensor` indicating whether the algorithm
      is deemed to have converged.
  """
  objective_convergence = tf.abs(worst_objective -
                                 best_objective) < func_tolerance
  simplex_degeneracy = tf.reduce_max(
      tf.abs(simplex - best_vertex)) < position_tolerance
  return objective_convergence | simplex_degeneracy


def _prepare_args(objective_function,
                  initial_simplex,
                  initial_vertex,
                  step_sizes,
                  objective_at_initial_simplex,
                  objective_at_initial_vertex,
                  batch_evaluate_objective):
  """Computes the initial simplex and the objective values at the simplex.
  Args:
    objective_function:  A Python callable that accepts a point as a
      real `Tensor` and returns a `Tensor` of real dtype containing
      the value of the function at that point. The function
      to be evaluated at the simplex. If `batch_evaluate_objective` is `True`,
      the callable may be evaluated on a `Tensor` of shape `[n+1] + s `
      where `n` is the dimension of the problem and `s` is the shape of a
      single point in the domain (so `n` is the size of a `Tensor`
      representing a single point).
      In this case, the expected return value is a `Tensor` of shape `[n+1]`.
    initial_simplex: None or `Tensor` of real dtype. The initial simplex to
      start the search. If supplied, should be a `Tensor` of shape `[n+1] + s`
      where `n` is the dimension of the problem and `s` is the shape of a
      single point in the domain. Each row (i.e. the `Tensor` with a given
      value of the first index) is interpreted as a vertex of a simplex and
      hence the rows must be affinely independent. If not supplied, an axes
      aligned simplex is constructed using the `initial_vertex` and
      `step_sizes`. Only one and at least one of `initial_simplex` and
      `initial_vertex` must be supplied.
    initial_vertex: None or `Tensor` of real dtype and any shape that can
      be consumed by the `objective_function`. A single point in the domain that
      will be used to construct an axes aligned initial simplex.
    step_sizes: None or `Tensor` of real dtype and shape broadcasting
      compatible with `initial_vertex`. Supplies the simplex scale along each
      axes. Only used if `initial_simplex` is not supplied. See the docstring
      of `minimize` for more details.
    objective_at_initial_simplex: None or rank `1` `Tensor` of real dtype.
      The value of the objective function at the initial simplex.
      May be supplied only if `initial_simplex` is
      supplied. If not supplied, it will be computed.
    objective_at_initial_vertex: None or scalar `Tensor` of real dtype. The
      value of the objective function at the initial vertex. May be supplied
      only if the `initial_vertex` is also supplied.
    batch_evaluate_objective: Python `bool`. If True, the objective function
      will be evaluated on all the vertices of the simplex packed into a
      single tensor. If False, the objective will be mapped across each
      vertex separately.
  Returns:
    prepared_args: A tuple containing the following elements:
      dimension: Scalar `Tensor` of `int32` dtype. The dimension of the problem
        as inferred from the supplied arguments.
      num_vertices: Scalar `Tensor` of `int32` dtype. The number of vertices
        in the simplex.
      simplex: A `Tensor` of same dtype as `initial_simplex`
        (or `initial_vertex`). The first component of the shape of the
        `Tensor` is `num_vertices` and each element represents a vertex of
        the simplex.
      objective_at_simplex: A `Tensor` of same dtype as the dtype of the
        return value of objective_function. The shape is a vector of size
        `num_vertices`. The objective function evaluated at the simplex.
      num_evaluations: An `int32` scalar `Tensor`. The number of points on
        which the objective function was evaluated.
  Raises:
    ValueError: If any of the following conditions hold
      1. If none or more than one of `initial_simplex` and `initial_vertex` are
        supplied.
      2. If `initial_simplex` and `step_sizes` are both specified.
  """
  if objective_at_initial_simplex is not None and initial_simplex is None:
    raise ValueError('`objective_at_initial_simplex` specified but the'
                     '`initial_simplex` was not.')

  if objective_at_initial_vertex is not None and initial_vertex is None:
    raise ValueError('`objective_at_initial_vertex` specified but the'
                     '`initial_vertex` was not.')

  # The full simplex was specified.
  if initial_simplex is not None:
    if initial_vertex is not None:
      raise ValueError('Both `initial_simplex` and `initial_vertex` specified.'
                       ' Only one of the two should be specified.')

    if step_sizes is not None:
      raise ValueError('`step_sizes` must not be specified when an'
                       ' `initial_simplex` has been specified.')
    return _prepare_args_with_initial_simplex(objective_function,
                                              initial_simplex,
                                              objective_at_initial_simplex,
                                              batch_evaluate_objective)

  if initial_vertex is None:
    raise ValueError('One of `initial_simplex` or `initial_vertex`'
                     ' must be supplied')

  if step_sizes is None:
    step_sizes = _default_step_sizes(initial_vertex)

  return _prepare_args_with_initial_vertex(objective_function,
                                           initial_vertex,
                                           step_sizes,
                                           objective_at_initial_vertex,
                                           batch_evaluate_objective)


def _default_step_sizes(reference_vertex):
  """Chooses default step sizes according to [Gao and Han(2010)][3]."""
  # Step size to choose when the coordinate is zero.
  small_sizes = tf.ones_like(reference_vertex) * 0.00025
  # Step size to choose when the coordinate is non-zero.
  large_sizes = reference_vertex * 0.05
  return tf.where(tf.abs(reference_vertex) < _EPSILON,
                  small_sizes,
                  large_sizes)


def _prepare_args_with_initial_simplex(objective_function,
                                       initial_simplex,
                                       objective_at_initial_simplex,
                                       batch_evaluate_objective):
  """Evaluates the objective function at the specified initial simplex."""
  initial_simplex = tf.convert_to_tensor(initial_simplex)

  # If d is the dimension of the problem, the number of vertices in the
  # simplex should be d+1. From this, we can infer the number of dimensions
  # as n - 1 where n is the number of vertices specified.
  num_vertices = tf.shape(initial_simplex)[0]
  dim = num_vertices - 1
  num_evaluations = 0

  if objective_at_initial_simplex is None:
    objective_at_initial_simplex, n_evals = _evaluate_objective_multiple(
        objective_function, initial_simplex, batch_evaluate_objective)
    num_evaluations += n_evals
  objective_at_initial_simplex = tf.convert_to_tensor(
      objective_at_initial_simplex)
  return (dim,
          num_vertices,
          initial_simplex,
          objective_at_initial_simplex,
          num_evaluations)


def _prepare_args_with_initial_vertex(objective_function,
                                      initial_vertex,
                                      step_sizes,
                                      objective_at_initial_vertex,
                                      batch_evaluate_objective):
  """Constructs a standard axes aligned simplex."""
  dim = tf.size(initial_vertex)
  num_vertices = dim + 1
  unit_vectors_along_axes = tf.reshape(
      tf.eye(dim, dim, dtype=initial_vertex.dtype.base_dtype),
      tf.concat([[dim], tf.shape(initial_vertex)], axis=0))

  # If step_sizes does not broadcast to initial_vertex, the multiplication
  # in the second term will fail.
  simplex_face = initial_vertex + step_sizes * unit_vectors_along_axes
  simplex = tf.concat([tf.expand_dims(initial_vertex, axis=0),
                       simplex_face], axis=0)
  num_evaluations = 0
  # Evaluate the objective function at the simplex vertices.
  if objective_at_initial_vertex is None:
    objective_at_initial_vertex = objective_function(initial_vertex)
    num_evaluations += 1

  objective_at_simplex_face, num_evals = _evaluate_objective_multiple(
      objective_function, simplex_face, batch_evaluate_objective)
  num_evaluations += num_evals

  objective_at_simplex = tf.concat(
      [
          tf.expand_dims(objective_at_initial_vertex, axis=0),
          objective_at_simplex_face
      ], axis=0)

  return (dim,
          num_vertices,
          simplex,
          objective_at_simplex,
          num_evaluations)


def _resolve_parameters(dim,
                        reflection,
                        expansion,
                        contraction,
                        shrinkage,
                        dtype):
  """Applies the [Gao and Han][3] presciption to the unspecified parameters."""
  dim = tf.cast(dim, dtype=dtype)
  reflection = 1. if reflection is None else reflection
  expansion = (1. + 2. / dim) if expansion is None else expansion
  contraction = (0.75 - 1. / (2 * dim)) if contraction is None else contraction
  shrinkage = (1. - 1. / dim) if shrinkage is None else shrinkage
  return reflection, expansion, contraction, shrinkage


def _evaluate_objective_multiple(objective_function, arg_batch,
                                 batch_evaluate_objective):
  """Evaluates the objective function on a batch of points.
  If `batch_evaluate_objective` is True, returns
  `objective function(arg_batch)` else it maps the `objective_function`
  across the `arg_batch`.
  Args:
    objective_function: A Python callable that accepts a single `Tensor` of
      rank 'R > 1' and any shape 's' and returns a scalar `Tensor` of real dtype
      containing the value of the function at that point. If
      `batch a `Tensor` of shape `[batch_size] + s ` where `batch_size` is the
      size of the batch of args. In this case, the expected return value is a
      `Tensor` of shape `[batch_size]`.
    arg_batch: A `Tensor` of real dtype. The batch of arguments at which to
      evaluate the `objective_function`. If `batch_evaluate_objective` is False,
      `arg_batch` will be unpacked along the zeroth axis and the
      `objective_function` will be applied to each element.
    batch_evaluate_objective: `bool`. Whether the `objective_function` can
      evaluate a batch of arguments at once.
  Returns:
    A tuple containing:
      objective_values: A `Tensor` of real dtype and shape `[batch_size]`.
        The value of the objective function evaluated at the supplied
        `arg_batch`.
      num_evaluations: An `int32` scalar `Tensor`containing the number of
        points on which the objective function was evaluated (i.e `batch_size`).
  """
  n_points = tf.shape(arg_batch)[0]
  if batch_evaluate_objective:
    return objective_function(arg_batch), n_points
  return tf.map_fn(objective_function, arg_batch), n_points


==> plots/032-fake-images-21/src/networks.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import numpy as np
import tensorflow as tf

import cv2
import choose_config_file as config
import scipy.io
import tfutil
import trimesh.trimesh as tm

try:
    #from tf_mesh_renderer.mesh_renderer import rasterize_triangles
    import dirt
    import dirt.lighting as lighting
except:
    pass

# NOTE: Do not import any application-specific modules here!

#----------------------------------------------------------------------------
# A version of StyleGAN's apply_noise function

def apply_noise(x, static=False):
    assert len(x.shape) == 4  # NCHW
    with tf.variable_scope('Noise'):
        if static:
            noise = tf.get_variable('noise', shape=[1, 1, x.shape[2], x.shape[3]], initializer=tf.initializers.random_normal(), trainable=False)
        else:
            noise = tf.random_normal([tf.shape(x)[0], 1, x.shape[2], x.shape[3]], dtype=x.dtype)
        weight = tf.get_variable('weight', shape=[x.shape[1].value], initializer=tf.initializers.zeros())
        return x + noise * tf.reshape(tf.cast(weight, x.dtype), [1, -1, 1, 1])

#----------------------------------------------------------------------------
# Bilinear upsampling of features
# Code adapted from that at http://warmspringwinds.github.io/tensorflow/tf-slim/2016/11/22/upsampling-and-image-segmentation-with-tensorflow-and-tf-slim/

def get_kernel_size(factor):
    """
    Find the kernel size given the desired factor of upsampling.
    """
    return 2 * factor - factor % 2


def upsample_filt(size):
    """
    Make a 2D bilinear kernel suitable for upsampling of the given (h, w) size.
    """
    factor = (size + 1) // 2
    if size % 2 == 1:
        center = factor - 1
    else:
        center = factor - 0.5
    og = np.ogrid[:size, :size]
    return (1 - abs(og[0] - center) / factor) * \
           (1 - abs(og[1] - center) / factor)


def bilinear_upsample_weights(factor, number_of_classes):
    """
    Create weights matrix for transposed convolution with bilinear filter
    initialization.
    """

    filter_size = get_kernel_size(factor)

    weights = np.zeros((filter_size,
                        filter_size,
                        number_of_classes,
                        number_of_classes), dtype=np.float32)

    upsample_kernel = upsample_filt(filter_size)

    for i in range(number_of_classes):
        weights[:, :, i, i] = upsample_kernel

    return weights


def upsample_features(input_img, factor=2):
    input_img = tf.transpose(input_img, [0, 2, 3, 1])

    s = input_img.get_shape().as_list()
    number_of_classes = s[3]
    new_height = s[1] * factor
    new_width = s[2] * factor

    upsample_filter_np = bilinear_upsample_weights(factor, number_of_classes)

    minibatch_size = tf.shape(input_img)[0]

    res = tf.nn.conv2d_transpose(input_img, upsample_filter_np,
                                 output_shape=[minibatch_size, new_height, new_width, number_of_classes],
                                 strides=[1, factor, factor, 1])

    return tf.transpose(res, [0, 3, 1, 2])

#----------------------------------------------------------------------------

def lerp(a, b, t): return a + (b - a) * t

def lerp_tuple(a, b, t):
    assert len(a) == len(b)
    out = []
    for i in range(len(a)):
        c = a[i] + (b[i] - a[i]) * t
        out.append(c)
    return tuple(out)

def lerp_clip(a, b, t): return a + (b - a) * tf.clip_by_value(t, 0.0, 1.0)
def lerp_clip_tuple(a, b, t): return lerp_tuple(a, b, tf.clip_by_value(t, 0.0, 1.0))
def cset(cur_lambda, new_cond, new_lambda): return lambda: tf.cond(new_cond, new_lambda, cur_lambda)

#----------------------------------------------------------------------------
# Function for orthogonal regularisation of weights, as in https://arxiv.org/abs/1809.11096

# def orthogonal_regularizer(scale, scope=None):
#     """Returns a function that can be used to apply orthogonal regularization to weights.
#     Args:
#         scale: A Tensor to be used to scale the regularisation loss.
#         scope: An optional scope name.
#     Returns:
#         A function with signature `ortho_reg(weights)` that applies orthogonal regularization.
#     """
#     def ortho_reg(weights):
#         """Applies orthogonal regularization to weights (but does not limit overall norm)."""
#         with tf.name_scope(scope, 'orthogonal_regularizer', [weights]) as name:
#             shape = weights.get_shape()
#             w_twodim = tf.reshape(weights, [np.prod(shape[:-1]), shape[-1]])
#             #w_twodim = tf.Print(w_twodim, [tf.is_finite(w_twodim)])
#             wTw = tf.matmul(w_twodim, w_twodim, transpose_a=True)
#             w_off_diag = tf.multiply(wTw, tf.ones_like(wTw) - tf.eye(int(wTw.get_shape()[0])))
#             w_off_diag_sq = tf.square(w_off_diag)
#
#             return tf.multiply(scale, tf.reduce_mean(w_off_diag_sq), name=name)
#
#     return ortho_reg

def orthogonal_regularizer(scale) :
    """ Defining the Orthogonal regularizer and return the function at last to be used in Conv layer as kernel regularizer"""

    def ortho_reg(w) :
        """ Reshaping the matrxi in to 2D tensor for enforcing orthogonality"""
        _, _, _, c = w.get_shape().as_list()

        w = tf.reshape(w, [-1, c])

        """ Declaring a Identity Tensor of appropriate size"""
        identity = tf.eye(c)

        """ Regularizer Wt*W - I """
        w_transpose = tf.transpose(w)
        w_mul = tf.matmul(w_transpose, w)
        reg = tf.subtract(w_mul, identity)

        """Calculating the Loss Obtained"""
        ortho_loss = tf.nn.l2_loss(reg)

        return scale * ortho_loss

    return ortho_reg

#----------------------------------------------------------------------------
# Get/create weight tensor for a convolutional or fully-connected layer.

def get_weight(shape, gain=np.sqrt(2), use_wscale=True, ortho_init=False, ortho_reg_scale=0.0):
    fan_in = np.prod(shape[:-1])
    if use_wscale:
        std_scale = gain / np.sqrt(fan_in) # "He et al (Xavier/2)"-style weight-scaling for "equalised learning-rate"
        std_init = 1.0
    else:
        std_scale = 1.0
        std_init = gain / np.sqrt(fan_in) # Xavier/2 init from He et al

    if ortho_init:
        initializer = tf.initializers.orthogonal()
    else:
        initializer = tf.initializers.random_normal(0, std_init)

    if tf.contrib.framework.is_tensor(ortho_reg_scale):
        regularizer = orthogonal_regularizer(ortho_reg_scale)
    else:
        regularizer = None

    w = tf.get_variable('weight', shape=shape, initializer=initializer, regularizer=regularizer)
    wscale = tf.constant(np.float32(std_scale), name='wscale')
    return w * wscale

#----------------------------------------------------------------------------
# Convolutional layer.

def conv2d(x, fmaps, kernel, gain=1, use_wscale=True, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)

    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1, 1, 1, 1], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,1,1,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

# ----------------------------------------------------------------------------
# Apply bias to the given activation tensor.

def apply_bias(x):
    b = tf.get_variable('bias', shape=[x.shape[1]], initializer=tf.initializers.zeros())
    b = tf.cast(b, x.dtype)
    if len(x.shape) == 2:
        return x + b
    return x + tf.reshape(b, [1, -1, 1, 1])

#----------------------------------------------------------------------------
# Leaky ReLU activation. Same as tf.nn.leaky_relu, but supports FP16.

def leaky_relu(x, alpha=0.2):
    with tf.name_scope('LeakyRelu'):
        alpha = tf.constant(alpha, dtype=x.dtype, name='alpha')
        return tf.maximum(x * alpha, x)

#----------------------------------------------------------------------------
# Nearest-neighbor upscaling layer.

def upscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Upscale2D'):
        s = x.shape
        x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
        x = tf.tile(x, [1, 1, 1, factor, 1, factor])
        x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
        return x

#----------------------------------------------------------------------------
# Box filter downscaling layer.

def downscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Downscale2D'):
        if config.num_gpus > 0:
            ksize = [1, 1, factor, factor]
            return tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NCHW') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
        else:  # 'CPU'
            ksize = [1, factor, factor, 1]
            x = tf.transpose(x, [0, 2, 3, 1])
            pool = tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NHWC') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
            return tf.transpose(pool, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Fused conv2d + downscale2d.
# Faster and uses less memory than performing the operations separately.

def conv2d_downscale2d(x, fmaps, kernel, gain=1, use_wscale=True, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale)
    w = tf.pad(w, [[1,1], [1,1], [0,0], [0,0]], mode='CONSTANT')
    w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]]) * 0.25
    w = tf.cast(w, x.dtype)
    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1,1,2,2], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,2,2,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Pixelwise feature vector normalization.

def pixel_norm(x, epsilon=1e-8):
    with tf.variable_scope('PixelNorm'):
        return x * tf.rsqrt(tf.reduce_sum(tf.square(x), axis=1, keepdims=True) + epsilon)

#----------------------------------------------------------------------------
# Minibatch standard deviation.
# Described in Section 3 of the paper and in Appendix A.1
def minibatch_stddev_layer(x, group_size=4):
    with tf.variable_scope('MinibatchStddev'):
        group_size = tf.minimum(group_size, tf.shape(x)[0])     # Minibatch must be divisible by (or smaller than) group_size.
        s = x.shape                                             # [NCHW]  Input shape.
        y = tf.reshape(x, [group_size, -1, s[1], s[2], s[3]])   # [GMCHW] Split minibatch into M groups of size G.
        y = tf.cast(y, tf.float32)                              # [GMCHW] Cast to FP32.
        y -= tf.reduce_mean(y, axis=0, keepdims=True)           # [GMCHW] Subtract mean over group.
        y = tf.reduce_mean(tf.square(y), axis=0)                # [MCHW]  Calc variance over group.
        y = tf.sqrt(y + 1e-8)                                   # [MCHW]  Calc stddev over group.
        y = tf.reduce_mean(y, axis=[1,2,3], keepdims=True)      # [M111]  Take average over fmaps and pixels.
        y = tf.cast(y, x.dtype)                                 # [M111]  Cast back to original data type.
        y = tf.tile(y, [group_size, 1, s[2], s[3]])             # [N1HW]  Replicate over group and pixels.
        return tf.concat([x, y], axis=1)                        # [NCHW]  Append as new fmap.

# ----------------------------------------------------------------------------
# Get projection of texture-space values to vertices

def get_tex_to_vertices_proj_matrix(trimesh, res=128):
    # Create weight matrix of size num_vertices x num_pixels
    # used to project texture space values to vertices.
    # Each row of the matrix will contain four non-zero values corresponding to the
    # influence of the four pixels surrounding that vertex location in texture space.
    weight_matrix = np.zeros([len(trimesh.vs), res, res], dtype=np.float32)

    for i, _ in enumerate(trimesh.vs):
        vt_index_set = trimesh.vs_vt_sets[i + 1]
        for vt_index in vt_index_set:
            u = trimesh.vt[vt_index - 1][0]
            v = 1.0 - trimesh.vt[vt_index - 1][1]

            # Scale texture coordinate to pixel space.
            # E.g. [0, 1] -> [0, 127]
            xp = u * (res - 1)
            yp = v * (res - 1)

            # Find the discrete pixel coordinate for the surrounding four pixels.
            pix_x1 = np.floor(xp).astype(int)
            pix_x2 = np.ceil(xp).astype(int)
            if pix_x2 == pix_x1:
                pix_x2 = pix_x2 + 1

            pix_y1 = np.floor(yp).astype(int)
            pix_y2 = np.ceil(yp).astype(int)
            if pix_y2 == pix_y1:
                pix_y2 = pix_y2 + 1

            # Find bi-linear interpolation weights for each surrounding pixel and add them to weights_matrix.
            weight_matrix[i, pix_y1, pix_x1] += (pix_x2 - xp) * (pix_y2 - yp)
            if pix_y2 < res:
                weight_matrix[i, pix_y2, pix_x1] += (pix_x2 - xp) * (yp - pix_y1)
            if pix_x2 < res:
                weight_matrix[i, pix_y1, pix_x2] += (xp - pix_x1) * (pix_y2 - yp)
            if pix_y2 < res and pix_x2 < res:
                weight_matrix[i, pix_y2, pix_x2] += (xp - pix_x1) * (yp - pix_y1)

    weight_matrix = np.reshape(weight_matrix, [len(trimesh.vs), -1])

    # Normalise
    weight_matrix /= np.sum(weight_matrix, axis=1, keepdims=True)

    return weight_matrix

# ----------------------------------------------------------------------------
# Get projection of texture-pixels to image pixels

def uv_in_images_to_rgb(uv_images, texture_maps, num_channels=3):

    img_shape = uv_images.shape.as_list()
    uv_vecs = tf.reshape(uv_images, [-1, img_shape[1] * img_shape[2], 3]) # or res x res

    tex_shape = texture_maps.shape.as_list()
    xy = uv_vecs * (tex_shape[1] - 1)

    xy_split = tf.split(xy, 3, axis=2)
    xp = xy_split[0]
    yp = (tex_shape[1] - 1) - xy_split[1]

    x1 = tf.floor(xp)
    y1 = tf.floor(yp)

    x2 = x1 + 1
    y2 = y1 + 1

    bl = tf.concat([y1, x1], axis=2)
    tl = tf.concat([y2, x1], axis=2)
    br = tf.concat([y1, x2], axis=2)
    tr = tf.concat([y2, x2], axis=2)

    batch_size = tf.shape(uv_images)[0]
    batch_inds = tf.range(batch_size, dtype=tf.int32)
    batch_inds = tf.tile(batch_inds[:, tf.newaxis, tf.newaxis], [1, img_shape[1] * img_shape[2], 1])

    bl = tf.concat([batch_inds, tf.cast(bl, tf.int32)], axis=2)
    tl = tf.concat([batch_inds, tf.cast(tl, tf.int32)], axis=2)
    br = tf.concat([batch_inds, tf.cast(br, tf.int32)], axis=2)
    tr = tf.concat([batch_inds, tf.cast(tr, tf.int32)], axis=2)

    bl_colours = tf.gather_nd(texture_maps, bl)
    tl_colours = tf.gather_nd(texture_maps, tl)
    br_colours = tf.gather_nd(texture_maps, br)
    tr_colours = tf.gather_nd(texture_maps, tr)

    texture_map_colours = tf.stack([bl_colours, tl_colours, br_colours, tr_colours], axis=2)

    bl_weight = (x2 - xp) * (y2 - yp)
    tl_weight = (x2 - xp) * (yp - y1)
    br_weight = (xp - x1) * (y2 - yp)
    tr_weight = (xp - x1) * (yp - y1)

    texture_map_weights = tf.stack([bl_weight, tl_weight, br_weight, tr_weight], axis=2)

    temp = tf.multiply(texture_map_colours, texture_map_weights)
    pixel_vecs = tf.reduce_sum(temp, axis=2)

    return tf.reshape(pixel_vecs, [-1, img_shape[1], img_shape[2], num_channels])

#----------------------------------------------------------------------------
# Description...

def read_face_mask(file):
    with open(file) as f:
        content = f.readlines()

    vflags = []
    faces = []
    for line in content:
        elements = line.split()

        if elements == []:
            continue
        elif elements[0] == 'v':
            vflags.append(elements[4]) # Get the black or white "flag" for this vertex
        elif elements[0] == 'f':
            faces.append(elements[1:4]) # Get the three vertex indices for this face

    vflags = np.array(vflags).astype(float).astype(bool)

    return vflags

# ----------------------------------------------------------------------------
# render_maps_to_image

def render_maps_to_image(shape_params, rgb_in_uv, labels, res, shape_mod_coeff=0.0):
    pose_fps_split = tf.split(labels, 7, axis=1)
    zoom = (tf.squeeze(pose_fps_split[0]) * 0.5) + 0.5
    yaws = -tf.squeeze(pose_fps_split[1]) * np.pi / 180.0
    #pitches = -tf.zeros_like(tf.squeeze(pose_fps_split[1])) * np.pi / 180.0
    pitches = tf.squeeze(pose_fps_split[2]) * np.pi / 180.0

    eye_r_fp = tf.tile(pose_fps_split[3], [1, 2])
    eye_l_fp = tf.tile(pose_fps_split[4], [1, 2])
    mouth_r_fp = tf.tile(pose_fps_split[5], [1, 2])
    mouth_l_fp = tf.tile(pose_fps_split[6], [1, 2])

    #trimesh = tm.TriMesh.FromOBJ_FileName('Model27/mm_sagem_27_tri.obj')
    trimesh = tm.TriMesh.FromOBJ_FileName('FLAME/template_uv.obj')

    tex_to_v_proj_matrix_np = get_tex_to_vertices_proj_matrix(trimesh, res=res)
    tex_to_v_proj_matrix = tf.convert_to_tensor(tex_to_v_proj_matrix_np, dtype=tf.float32)  # Has dimensions [vertices, pixels]
    tex_to_v_proj_matrix = tf.transpose(tex_to_v_proj_matrix)  # Has dimensions [pixels, vertices]

    minibatch_size = tf.shape(shape_params)[0]
    # mean_shape_map_np = np.load('mm_sagem_27_tri_shape_map.npy')
    # #mean_shape_map_np = np.load('FLAME/template_uv_shape_map.npy')
    # mean_shape_map_np = cv2.resize(mean_shape_map_np, (res, res))
    # mean_shape_map = tf.convert_to_tensor(mean_shape_map_np, dtype=tf.float32)
    # mean_shape_map = tf.image.resize_images(mean_shape_map, [res, res], align_corners=True) # RESIZE AGAIN???? WHY???
    # mean_shape_map_batch = tf.tile(tf.expand_dims(mean_shape_map, 0), [minibatch_size, 1, 1, 1])

    ##############################
    # coloured_map_np = cv2.imread('FLAME/template_coloured.png')
    # coloured_map_np = cv2.resize(coloured_map_np, (res, res)) / 255.0
    # coloured_map_np = coloured_map_np[:, :, ::-1]
    # coloured_map = tf.convert_to_tensor(coloured_map_np, dtype=tf.float32)
    # coloured_map = tf.image.resize_images(coloured_map, [res, res], align_corners=True) # RESIZE AGAIN???? WHY???
    # coloured_map = tf.transpose(coloured_map, [2, 0, 1])
    # coloured_map_batch = tf.tile(tf.expand_dims(coloured_map, 0), [minibatch_size, 1, 1, 1])
    ##############################

    shape_mod_coeff = tfutil.autosummary('Progress/shape_mod_coeff', shape_mod_coeff)
    # shape_map = mean_shape_map_batch + shape_mod_coeff * tf.transpose(xyz_in_uv, [0, 2, 3, 1])

    # shape_pvec = tf.reshape(shape_map, [-1, res * res, 3])
    # shape_pvec = tf.transpose(shape_pvec, [0, 2, 1])
    # shape_vvec = tf.matmul(tf.reshape(shape_pvec, [-1, res * res]), tex_to_v_proj_matrix)  # [batch * xyz, vertices]
    # shape_vvec = tf.reshape(shape_vvec, [-1, 3, tex_to_v_proj_matrix.shape[1]])
    # shape_vvec = tf.transpose(shape_vvec, [0, 2, 1])  # [batch, vertices, xyz]

    mean_shape_vvec_np = np.load('FLAME/flame_v_template.npy')
    shapedirs = np.load('FLAME/flame_shapedirs.npy')
    num_shapedirs = 400

    # idemia_3dmm = scipy.io.loadmat('Model27/MM3D.mat')
    # shapedirs_np = np.reshape(idemia_3dmm['id_def'], [3424, 3, 174])
    # expdirs_np = np.reshape(idemia_3dmm['xp_def'], [3424, 3, 588])
    # shapedirs = np.concatenate([shapedirs_np, expdirs_np[:, :, :174]], axis=2)
    # num_shapedirs = 348

    #############################################################################################################
    # The DIRT rasteriser shares vertices between connected faces but doesn't allow the use of separate
    # texture vertices for different faces.
    # Here I create new texture vertex / shape vertex pairs where the shape vertex is a copy of the shared vertex.
    # N.B. new rows (copied) in shapedirs also need to be created.
    #############################################################################################################

    #vs_vec_mask = read_face_mask('Model27/mm_sagem_27_tri_mask.obj')
    vs_vec_mask = read_face_mask('FLAME/template_uv_mask.obj')
    new_vs_vec_mask = np.zeros([len(trimesh.vt)], dtype=bool)

    vt_vec = np.array(trimesh.vt)
    vs_vec = np.array(trimesh.vs)
    new_vs_vec = np.zeros([len(trimesh.vt), 3])
    new_shapedirs = np.zeros([len(trimesh.vt), 3, num_shapedirs])

    for i, (v_face, t_face) in enumerate(zip(trimesh.faces, trimesh.faces_tex)):
        for j, vs in enumerate(v_face):
            vt = t_face[j]
            new_vs_vec[vt, :] = vs_vec[vs, :]
            new_shapedirs[vt, :, :] = shapedirs[vs, :, :]
            new_vs_vec_mask[vt] = vs_vec_mask[vs]

    #############################################################################################################

    tl_np = np.array(trimesh.faces_tex)
    tl = tf.convert_to_tensor(tl_np, dtype=tf.int32)

    third_uv_dimension = np.zeros([len(trimesh.vt), 1])
    vt_vec = np.concatenate([vt_vec, third_uv_dimension], axis=1)
    vt_vec = tf.convert_to_tensor(vt_vec, dtype=tf.float32)
    vt_vec = tf.tile(tf.expand_dims(vt_vec, axis=0), [minibatch_size, 1, 1])

    shape_vvec = tf.convert_to_tensor(vs_vec, dtype=tf.float32)
    shapedirs = tf.convert_to_tensor(shapedirs, dtype=tf.float32)
    new_shape_vvec = tf.convert_to_tensor(new_vs_vec, dtype=tf.float32)
    new_shapedirs = tf.convert_to_tensor(new_shapedirs, dtype=tf.float32)

    shape_vvec = tf.tile(tf.expand_dims(shape_vvec, 0), [minibatch_size, 1, 1])
    new_shape_vvec = tf.tile(tf.expand_dims(new_shape_vvec, 0), [minibatch_size, 1, 1])
    # shapedirs = tf.tile(tf.expand_dims(shapedirs, 0), [minibatch_size, 1, 1, 1])
    # shape_params = tf.tile(tf.expand_dims(tf.expand_dims(shape_params, 1), 1), [1, 5023, 3, 1])
    # shape_vvec = shape_vvec + tf.reduce_sum(shape_params * shapedirs, axis=3)

    shape_vvec = shape_vvec + tf.einsum('ij,klj->ikl', shape_params, shapedirs)
    new_shape_vvec = new_shape_vvec + tf.einsum('ij,klj->ikl', shape_params, new_shapedirs)

    # Make vertex coordinates homogeneous
    new_shape_vvec = tf.concat([new_shape_vvec, tf.ones_like(new_shape_vvec[:, :, -1:])], axis=2)

    # with tf.variable_scope('BaseRGB_%d' % res):
    #     base_rgb_in_uv = tf.get_variable('base_rgb', shape=[1, 3, res, res], initializer=tf.initializers.zeros())
    # base_rgb_in_uv_batch = tf.tile(base_rgb_in_uv, [minibatch_size, 1, 1, 1])

    full_rgb_in_uv = rgb_in_uv #+ base_rgb_in_uv_batch
    num_channels = full_rgb_in_uv.shape.as_list()[1]
    texture_pvec = tf.reshape(tf.transpose(full_rgb_in_uv, [0, 2, 3, 1]), [-1, res * res, num_channels])  # [batch, pixels, rgb]
    texture_pvec = tf.transpose(texture_pvec, [0, 2, 1])
    texture_vvec = tf.matmul(tf.reshape(texture_pvec, [-1, res * res]), tex_to_v_proj_matrix)  # [batch * rgb, vertices]
    texture_vvec = tf.reshape(texture_vvec, [-1, num_channels, tex_to_v_proj_matrix.shape[1]])
    texture_vvec = tf.transpose(texture_vvec, [0, 2, 1])  # [batch, vertices, rgb]

    # Apply pose transform
    zeros = tf.zeros(minibatch_size)
    ones = tf.ones(minibatch_size)

    Rx = tf.stack([ones,  zeros,           zeros,            zeros,
                   zeros, tf.cos(pitches), -tf.sin(pitches), zeros,
                   zeros, tf.sin(pitches), tf.cos(pitches),  zeros,
                   zeros, zeros,           zeros,            ones])
    Rx = tf.reshape(Rx, (4, 4, minibatch_size))
    Rx = tf.transpose(Rx, [2, 0, 1])

    Ry = tf.stack([tf.cos(yaws),  zeros, tf.sin(yaws), zeros,
                   zeros,         ones,  zeros,        zeros,
                   -tf.sin(yaws), zeros, tf.cos(yaws), zeros,
                   zeros,         zeros, zeros,        ones])
    Ry = tf.reshape(Ry, (4, 4, minibatch_size))
    Ry = tf.transpose(Ry, [2, 0, 1])

    R = tf.matmul(Ry, Rx)

    # Simulate rotation of the MEAN head by transforming four feature points.
    # Since the mean head doesn't change, we just do this once in Numpy.
    #mean_shape_pvec_np = np.reshape(mean_shape_map_np, [-1, 3])
    #mean_shape_vvec_np = np.tensordot(mean_shape_pvec_np, tex_to_v_proj_matrix_np, axes=[[0], [1]]).transpose()

    # # Fiducial points for mm_sagem_28_tri.obj
    # eye_left_mean = tf.convert_to_tensor(mean_shape_vvec_np[718:719, :], dtype=tf.float32)
    # eye_right_mean = tf.convert_to_tensor(mean_shape_vvec_np[395:396, :], dtype=tf.float32)
    # mouth_left_mean = tf.convert_to_tensor(mean_shape_vvec_np[637:638, :], dtype=tf.float32)
    # mouth_right_mean = tf.convert_to_tensor(mean_shape_vvec_np[388:389, :], dtype=tf.float32)

    # Fiducial points for FLAME/template_uv.obj
    eye_left = shape_vvec[:, 4051:4052, :]
    eye_right = shape_vvec[:, 4597:4598, :]
    mouth_left = shape_vvec[:, 1710:1711, :]
    mouth_right = shape_vvec[:, 2827:2828, :]
    nose = shape_vvec[:, 3564:3565, :]
    num_vts = 5165

    # # Fiducial points for Model27/mm_sagem_27_tri.obj
    # eye_left = shape_vvec[:, 2767:2768, :]
    # eye_right = shape_vvec[:, 1219:1220, :]
    # mouth_left = shape_vvec[:, 637:638, :]
    # mouth_right = shape_vvec[:, 388:389, :]
    # num_vts = 3424

    eye_left_3d = tf.matmul(eye_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_right_3d = tf.matmul(eye_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_left_2d = eye_left_3d[:, 0:2]
    eye_right_2d = eye_right_3d[:, 0:2]
    mouth_left_2d = tf.matmul(mouth_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_right_2d = tf.matmul(mouth_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    #nose_2d = tf.matmul(nose, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]

    # Now that we know what the rotated head will look like, we calculate the roll rotation and transform to put eyes in correct locations

    ##############################################
    # Nose centre, eye along the diagonal
    ##############################################
    # vector = tf.where(tf.greater(eye_right_3d[:, 2], eye_left_3d[:, 2]), eye_right_2d - nose_2d, eye_left_2d - nose_2d)
    # angle = tf.atan2(vector[:, 1], -vector[:, 0]) - np.pi / 2.
    # angle = tf.where(tf.greater(eye_right_3d[:, 2], eye_left_3d[:, 2]), angle + np.pi / 4., angle - np.pi / 4.)
    # size = 5.0 * tf.sqrt(tf.reduce_sum(tf.square(vector), axis=1) + 1e-8)
    # centre_face = nose_2d
    ##############################################

    an_eye = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), eye_left_2d, eye_right_2d)
    a_mouth_corner = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), mouth_left_2d, mouth_right_2d)
    both_eyes = tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(eye_r_fp, 0))
    both_mouth_corners = tf.logical_and(tf.greater(mouth_l_fp, 0), tf.greater(mouth_r_fp, 0))
    all_four_points = tf.logical_and(both_eyes, both_mouth_corners)
    x_prime = tf.where(all_four_points, eye_left_2d - eye_right_2d, 0.0 * an_eye)
    mid_top = tf.where(all_four_points, 0.5 * (eye_left_2d + eye_right_2d), an_eye)
    mid_bottom = tf.where(all_four_points, 0.5 * (mouth_left_2d + mouth_right_2d), a_mouth_corner)
    y_prime = mid_top - mid_bottom
    size = tf.maximum(5.0 * tf.norm(x_prime, axis=1), 4.5 * tf.norm(y_prime, axis=1)) * zoom
    angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    centre_face = mid_top - 0.1 * y_prime

    # Build the matrix to translate the face in the X/Y plane by subtracting centre_face
    T = tf.stack([ones,   zeros, zeros, -centre_face[:, 0],
                  zeros,  ones,  zeros, -centre_face[:, 1],
                  zeros,  zeros, ones,  zeros,
                  zeros,  zeros, zeros, ones])
    T = tf.reshape(T, (4, 4, minibatch_size))
    T = tf.transpose(T, [2, 0, 1])

    # Build rotation matrix to rotate the head in the X/Y plane so that the eyes are level
    Rz = tf.stack([tf.cos(angle), -tf.sin(angle), zeros, zeros,
                   tf.sin(angle), tf.cos(angle),  zeros, zeros,
                   zeros,         zeros,          ones,  zeros,
                   zeros,         zeros,          zeros, ones])
    Rz = tf.reshape(Rz, (4, 4, minibatch_size))
    Rz = tf.transpose(Rz, [2, 0, 1])

    transform = tf.matmul(T, R)
    transform = tf.matmul(Rz, transform)

    # Set up default orthogonal projection matrix (with flipped y-axis)
    projection_matrices = tf.stack([ones,  zeros,  zeros, zeros,
                                    zeros, ones,  zeros, zeros,
                                    zeros, zeros,  -ones / 20.0,  zeros,
                                    zeros, zeros,  zeros, size / 2.0])
    projection_matrices = tf.reshape(projection_matrices, (4, 4, minibatch_size))
    projection_matrices = tf.transpose(projection_matrices, [2, 0, 1])

    projection_matrices = tf.matmul(projection_matrices, transform)

    new_shape_vvec = tf.matmul(new_shape_vvec, projection_matrices, transpose_b=True)

    # tf_mesh_renderer
    # images_out = rasterize_triangles.rasterize_triangles(shape_vvec, texture_vvec, tl, projection_matrices, res, res, background_images)

    # DIRT simple mode
    # tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])
    # images_out = dirt.rasterise_batch(
    #                  vertices=shape_vvec,
    #                  faces=tl_batch,
    #                  vertex_colors=texture_vvec,
    #                  background=background_images,
    #                  width=res, height=res, channels=3,
    #                  name='rasterise_batch'
    #              )

    # DIRT deferred mode
    tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])

    uv_in_images = dirt.rasterise_batch(
                    vertices=new_shape_vvec,
                    faces=tl_batch,
                    vertex_colors=vt_vec,
                    background=tf.zeros([minibatch_size, res, res, 3]),
                    width=res, height=res, channels=3,
                    name='rasterise_uv_in_images'
                    )

    full_rgb_in_uv = tf.transpose(full_rgb_in_uv, [0, 2, 3, 1])
    images_out = uv_in_images_to_rgb(uv_in_images, full_rgb_in_uv)

    background_mask = dirt.rasterise_batch(
                        vertices=new_shape_vvec,
                        faces=tl_batch,
                        vertex_colors=tf.zeros([minibatch_size, num_vts, 1]),
                        background=tf.ones([minibatch_size, res, res, 1]),  # background_images,
                        width=res, height=res, channels=1,
                        name='rasterise_bg_silhouettes'
                        )

    vertex_colours = np.ones([num_vts], dtype=np.float32)

    vertex_colours[new_vs_vec_mask] = 0.0  # Set important face area colour to 0.0
    vertex_colours = tf.convert_to_tensor(vertex_colours[np.newaxis, :, np.newaxis], dtype=tf.float32)
    vertex_colours = tf.tile(vertex_colours, [minibatch_size, 1, 1])

    fixed_attn_mask = dirt.rasterise_batch(
                        vertices=new_shape_vvec,
                        faces=tl_batch,
                        vertex_colors=vertex_colours,
                        background=tf.zeros([minibatch_size, res, res, 1]),  # background_images,
                        width=res, height=res, channels=1,
                        name='rasterise_face_silhouettes'
                        )
    background_mask = tf.transpose(background_mask, [0, 3, 1, 2])
    fixed_attn_mask = tf.transpose(fixed_attn_mask, [0, 3, 1, 2])

    images_out.set_shape([None, None, None, num_channels])
    images_out = tf.transpose(images_out, [0, 3, 1, 2])

    return images_out, background_mask, fixed_attn_mask

# ----------------------------------------------------------------------------
# render_normals_in_image_space

def render_normals_in_image_space(shape_params, expression_params, labels, res):
    pose_fps_split = tf.split(labels, 7, axis=1)
    zoom = (tf.squeeze(pose_fps_split[0]) * 0.5) + 0.5
    yaws = -tf.squeeze(pose_fps_split[1]) * np.pi / 180.0
    #pitches = -tf.zeros_like(tf.squeeze(pose_fps_split[1])) * np.pi / 180.0
    pitches = tf.squeeze(pose_fps_split[2]) * np.pi / 180.0

    eye_r_fp = tf.tile(pose_fps_split[3], [1, 2])
    eye_l_fp = tf.tile(pose_fps_split[4], [1, 2])
    mouth_r_fp = tf.tile(pose_fps_split[5], [1, 2])
    mouth_l_fp = tf.tile(pose_fps_split[6], [1, 2])

    trimesh = tm.TriMesh.FromOBJ_FileName('FLAME/template_uv.obj')
    shapedirs = np.load('FLAME/flame_shapedirs.npy')

    # # IDEMIA 3DMM
    # trimesh = tm.TriMesh.FromOBJ_FileName('Model27/mm_sagem_27_tri.obj')
    # idemia_3dmm = scipy.io.loadmat('Model27/MM3D.mat')
    # shapedirs_np = np.reshape(idemia_3dmm['id_def'], [3424, 3, 174])
    # expdirs_np = np.reshape(idemia_3dmm['xp_def'], [3424, 3, 588])
    # shapedirs = np.concatenate([shapedirs_np, expdirs_np[:, :, :174]], axis=2)

    shape_params = tf.concat([shape_params, expression_params], axis=1)

    minibatch_size = tf.shape(shape_params)[0]

    vt_vec = np.array(trimesh.vt)
    vs_vec = np.array(trimesh.vs)

    tl_np = np.array(trimesh.faces)
    tl = tf.convert_to_tensor(tl_np, dtype=tf.int32)

    third_uv_dimension = np.zeros([len(trimesh.vt), 1])
    vt_vec = np.concatenate([vt_vec, third_uv_dimension], axis=1)

    shape_vvec = tf.convert_to_tensor(vs_vec, dtype=tf.float32)
    shapedirs = tf.convert_to_tensor(shapedirs, dtype=tf.float32)

    shape_vvec = tf.tile(tf.expand_dims(shape_vvec, 0), [minibatch_size, 1, 1])

    shape_vvec = shape_vvec + tf.einsum('ij,klj->ikl', shape_params, shapedirs)

    # Apply pose transform
    zeros = tf.zeros(minibatch_size)
    ones = tf.ones(minibatch_size)

    Rx = tf.stack([ones, zeros, zeros, zeros,
                   zeros, tf.cos(pitches), -tf.sin(pitches), zeros,
                   zeros, tf.sin(pitches), tf.cos(pitches), zeros,
                   zeros, zeros, zeros, ones])
    Rx = tf.reshape(Rx, (4, 4, minibatch_size))
    Rx = tf.transpose(Rx, [2, 0, 1])

    Ry = tf.stack([tf.cos(yaws), zeros, tf.sin(yaws), zeros,
                   zeros, ones, zeros, zeros,
                   -tf.sin(yaws), zeros, tf.cos(yaws), zeros,
                   zeros, zeros, zeros, ones])
    Ry = tf.reshape(Ry, (4, 4, minibatch_size))
    Ry = tf.transpose(Ry, [2, 0, 1])

    R = tf.matmul(Ry, Rx)

    # Simulate rotation of the MEAN head by transforming four feature points.
    # Since the mean head doesn't change, we just do this once in Numpy.

    # Fiducial points for FLAME/template_uv.obj
    eye_left = shape_vvec[:, 4051:4052, :]
    eye_right = shape_vvec[:, 4597:4598, :]
    mouth_left = shape_vvec[:, 1710:1711, :]
    mouth_right = shape_vvec[:, 2827:2828, :]
    nose = shape_vvec[:, 3564:3565, :]

    # # Fiducial points for Model27/mm_sagem_27_tri.obj
    # eye_left = shape_vvec[:, 2767:2768, :]
    # eye_right = shape_vvec[:, 1219:1220, :]
    # mouth_left = shape_vvec[:, 637:638, :]
    # mouth_right = shape_vvec[:, 388:389, :]

    eye_left_3d = tf.matmul(eye_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_right_3d = tf.matmul(eye_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_left_2d = eye_left_3d[:, 0:2]
    eye_right_2d = eye_right_3d[:, 0:2]
    mouth_left_2d = tf.matmul(mouth_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_right_2d = tf.matmul(mouth_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    #nose_2d = tf.matmul(nose, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]

    # Now that we know what the rotated head will look like, we calculate the roll rotation and transform to put eyes in correct locations

    # ##############################################
    # x_prime = eye_left_2d - eye_right_2d
    # y_prime = 0.5 * (eye_right_2d + eye_left_2d) - 0.5 * (mouth_right_2d + mouth_left_2d)
    # size = tf.maximum(4.0 * tf.norm(x_prime, axis=1), 3.6 * tf.norm(y_prime, axis=1))
    # centre_face = 0.5 * (eye_right_2d + eye_left_2d) - 0.1 * y_prime
    # #centre_face = 0.5 * (eye_right_2d + eye_left_2d)
    # angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    # ##############################################

    an_eye = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), eye_left_2d, eye_right_2d)
    a_mouth_corner = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), mouth_left_2d, mouth_right_2d)
    both_eyes = tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(eye_r_fp, 0))
    both_mouth_corners = tf.logical_and(tf.greater(mouth_l_fp, 0), tf.greater(mouth_r_fp, 0))
    all_four_points = tf.logical_and(both_eyes, both_mouth_corners)
    x_prime = tf.where(all_four_points, eye_left_2d - eye_right_2d, 0.0 * an_eye)
    mid_top = tf.where(all_four_points, 0.5 * (eye_left_2d + eye_right_2d), an_eye)
    mid_bottom = tf.where(all_four_points, 0.5 * (mouth_left_2d + mouth_right_2d), a_mouth_corner)
    y_prime = mid_top - mid_bottom
    size = tf.maximum(5.0 * tf.norm(x_prime, axis=1), 4.5 * tf.norm(y_prime, axis=1)) * zoom
    angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    centre_face = mid_top - 0.1 * y_prime

    # Build the matrix to translate the face in the X/Y plane by subtracting centre_face
    T = tf.stack([ones, zeros, zeros, -centre_face[:, 0],
                  zeros, ones, zeros, -centre_face[:, 1],
                  zeros, zeros, ones, zeros,
                  zeros, zeros, zeros, ones])
    T = tf.reshape(T, (4, 4, minibatch_size))
    T = tf.transpose(T, [2, 0, 1])

    # Build rotation matrix to rotate the head in the X/Y plane so that the eyes are level
    Rz = tf.stack([tf.cos(angle), -tf.sin(angle), zeros, zeros,
                   tf.sin(angle), tf.cos(angle), zeros, zeros,
                   zeros, zeros, ones, zeros,
                   zeros, zeros, zeros, ones])
    Rz = tf.reshape(Rz, (4, 4, minibatch_size))
    Rz = tf.transpose(Rz, [2, 0, 1])

    transform = tf.matmul(T, R)
    transform = tf.matmul(Rz, transform)

    # Set up default orthogonal projection matrix (with flipped y-axis)
    projection_matrices_squash = tf.stack([ones, zeros, zeros, zeros,
                                           zeros, ones, zeros, zeros,
                                           zeros, zeros, -ones / 20.0, zeros,
                                           zeros, zeros, zeros, size / 2.0])
    projection_matrices_squash = tf.reshape(projection_matrices_squash, (4, 4, minibatch_size))
    projection_matrices_squash = tf.transpose(projection_matrices_squash, [2, 0, 1])

    projection_matrices_squash = tf.matmul(projection_matrices_squash, transform)

    projection_matrices = tf.stack([ones, zeros, zeros, zeros,
                                    zeros, ones, zeros, zeros,
                                    zeros, zeros, -ones, zeros,
                                    zeros, zeros, zeros, size / 2.0])
    projection_matrices = tf.reshape(projection_matrices, (4, 4, minibatch_size))
    projection_matrices = tf.transpose(projection_matrices, [2, 0, 1])

    # Make vertex coordinates homogeneous
    shape_vvec = tf.concat([shape_vvec, tf.ones_like(shape_vvec[:, :, -1:])], axis=2)

    shape_vvec_squashed = tf.matmul(shape_vvec, projection_matrices_squash, transpose_b=True)
    shape_vvec = tf.matmul(shape_vvec, projection_matrices, transpose_b=True)

    # DIRT deferred mode
    tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])

    # Calculate face normals
    with tf.device('/CPU:0'): # Using CPU because of tf.sparse_reduce_sum
        normals = lighting.vertex_normals(shape_vvec, tl)

    normals_in_image = dirt.rasterise_batch(
                        vertices=shape_vvec_squashed,
                        faces=tl_batch,
                        vertex_colors=normals,
                        background=tf.zeros([minibatch_size, res, res, 3]),
                        width=res, height=res, channels=3,
                        name='rasterise_normals_in_images'
                        )

    background_mask = dirt.rasterise_batch(
                        vertices=shape_vvec_squashed,
                        faces=tl_batch,
                        vertex_colors=tf.zeros_like(normals),
                        background=tf.ones([minibatch_size, res, res, 3]),  # background_images,
                        width=res, height=res, channels=3,
                        name='rasterise_bg_silhouettes'
                        )

    normals_in_image = tf.transpose(normals_in_image, [0, 3, 1, 2])
    background_mask = tf.transpose(background_mask, [0, 3, 1, 2])

    return normals_in_image, background_mask

#----------------------------------------------------------------------------
# Spherical harmonic lighting

def apply_sh_lighting(normals, bg_mask, params):

    normals = tf.transpose(normals, [0, 2, 3, 1])
    bg_mask = tf.transpose(bg_mask, [0, 2, 3, 1])

    c1 = 0.429043
    c2 = 0.511664
    c3 = 0.743125
    c4 = 0.886227
    c5 = 0.247708

    L00 = 0
    L10 = 1
    L1m1 = 2
    L11 = 3
    L20 = 4
    L2m2 = 5
    L2m1 = 6
    L21 = 7
    L22 = 8

    L = tf.stack([params[:, 0:9], params[:, 9:18], params[:, 18:27]], axis=2)

    # Insert dimensions for width and height
    L = tf.expand_dims(L, 1)
    L = tf.expand_dims(L, 1)

    x = normals[:, :, :, 0:1]
    y = normals[:, :, :, 1:2]
    z = normals[:, :, :, 2:3]

    En = c1 * L[:, :, :, L22, :] * (x*x - y*y) \
         + c3 * L[:, :, :, L20, :] *z*z \
         + c4 * L[:, :, :, L00, :] - c5 * L[:, :, :, L20, :] \
         + 2.0 * c1 * (L[:, :, :, L2m2, :]*x*y + L[:, :, :, L21, :]*x*z + L[:, :, :, L2m1, :]*y*z) \
         + 2.0 * c2 * (L[:, :, :, L11, :]*x + L[:, :, :, L1m1, :]*y + L[:, :, :, L10, :]*z)

    full_shading = bg_mask * c4 * L[:, :, :, L00, :] + (1 - bg_mask) * En

    full_shading = tf.transpose(full_shading, [0, 3, 1, 2])

    return full_shading

#----------------------------------------------------------------------------
# Create fully connected mapping network to modify the distribution of parameter vectors.

def mapping_network(params, num_layers, layer_width, len_out, name):
    x = params

    for i in range(num_layers-1):
        with tf.variable_scope('Dense_%s_%d' % (name, i)):
            x = dense_layer(x, fmaps=layer_width)
            x = apply_bias(x)
            x = leaky_relu(x)

    with tf.variable_scope('Dense_%s_%d' % (name, num_layers-1)):
        x = dense_layer(x, fmaps=len_out)
        x = apply_bias(x)

    return x

#----------------------------------------------------------------------------
# Fully-connected layer.

def dense(x, fmaps, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    if len(x.shape) > 2:
        x = tf.reshape(x, [-1, np.prod([d.value for d in x.shape[1:]])])
    w = get_weight([x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)
    return tf.matmul(x, w)

#----------------------------------------------------------------------------
# Fully-connected layer.

def dense_layer(x, fmaps, gain=1, use_wscale=True):
    if len(x.shape) > 2:
        x = tf.reshape(x, [-1, np.prod([d.value for d in x.shape[1:]])])
    w = get_weight([x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale)
    w = tf.cast(w, x.dtype)
    return tf.matmul(x, w)

#----------------------------------------------------------------------------
# Modulated convolution layer.

def modulated_conv2d_layer(x, y, fmaps, kernel, demodulate=True, gain=1, use_wscale=True, fused_modconv=False):
    assert kernel >= 1 and kernel % 2 == 1
    act = leaky_relu if True else tf.nn.relu

    # Get weight.
    with tf.variable_scope('modulation_conv_weight'):
        w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale)
        ww = w[np.newaxis] # [BkkIO] Introduce minibatch dimension.
        #ww = tf.tile(w[np.newaxis], [8, 1, 1, 1, 1])

    # Modulate.
    with tf.variable_scope('modulation_dense_weights'):
        s = dense_layer(y, fmaps=x.shape[1].value) # [BI] Transform incoming W to style.
        s = act(apply_bias(s) + 1) # [BI] Add bias (initially 1).
        ww *= tf.cast(s[:, np.newaxis, np.newaxis, :, np.newaxis], w.dtype) # [BkkIO] Scale input feature maps.

    # Demodulate.
    if demodulate:
        d = tf.rsqrt(tf.reduce_sum(tf.square(ww), axis=[1,2,3]) + 1e-8) # [BO] Scaling factor.
        ww *= d[:, np.newaxis, np.newaxis, np.newaxis, :] # [BkkIO] Scale output feature maps.

    # Reshape/scale input.
    if fused_modconv:
        x = tf.reshape(x, [1, -1, x.shape[2], x.shape[3]])  # Fused => reshape minibatch to convolution groups.
        w = tf.reshape(tf.transpose(ww, [1, 2, 3, 0, 4]), [ww.shape[1], ww.shape[2], ww.shape[3], -1])
    else:
        x *= tf.cast(s[:, :, np.newaxis, np.newaxis], x.dtype)  # [BIhw] Not fused => scale input activations.

    x = tf.nn.conv2d(x, tf.cast(w, x.dtype), data_format='NCHW', strides=[1, 1, 1, 1], padding='SAME')

    # Reshape/scale output.
    if fused_modconv:
        x = tf.reshape(x, [-1, fmaps, x.shape[2], x.shape[3]]) # Fused => reshape convolution groups back to minibatch.
    elif demodulate:
        x *= tf.cast(d[:, :, np.newaxis, np.newaxis], x.dtype) # [BOhw] Not fused => scale output activations.
    return x

#----------------------------------------------------------------------------
# Generator network used in the paper.

# def G_paper(
#     shape_latents_in,                         # First input: Latent vectors [minibatch, latent_size].
#     tex_latents_in,
#     bckd_latents_in,
#     labels_in,                          # Second input: Labels [minibatch, label_params_size].
#     num_channels        = 1,            # Number of output color channels. Overridden based on dataset.
#     resolution          = 32,           # Output resolution. Overridden based on dataset.
#     label_params_size   = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
#     label_param_nums    = None,
#     label_param_types   = None,
#     fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
#     fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
#     fmap_max            = 512,          # Maximum number of feature maps in any layer.
#     shape_latent_size   = None,         # Dimensionality of the latent vectors. None = min(fmap_base, fmap_max).
#     tex_latent_size     = None,
#     bckd_latent_size    = None,
#     normalize_latents   = True,         # Normalize latent vectors before feeding them to the network?
#     use_wscale          = True,         # Enable equalized learning rate?
#     use_pixelnorm       = True,         # Enable pixelwise feature vector normalization?
#     pixelnorm_epsilon   = 1e-8,         # Constant epsilon for pixelwise feature vector normalization.
#     use_leakyrelu       = True,         # True = leaky ReLU, False = ReLU.
#     dtype               = 'float32',    # Data type to use for activations and outputs.
#     fused_scale         = True,         # True = use fused upscale2d + conv2d, False = separate upscale2d layers.
#     structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically.
#     is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
#     ortho_init          = False,        # True = orthogonal initialisation of weights
#     ortho_reg_scale     = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
#     **kwargs):                          # Ignore unrecognized keyword args.
#
#     resolution_log2 = int(np.log2(resolution))
#     assert resolution == 2**resolution_log2 and resolution >= 4
#     def nf(stage): return [512, 512, 512, 512, 512, 256, 128, 128][stage] # min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
#     def PN(x): return pixel_norm(x, epsilon=pixelnorm_epsilon) if use_pixelnorm else x
#     if structure is None: structure = 'linear' if is_template_graph else 'recursive'
#     act = leaky_relu if use_leakyrelu else tf.nn.relu
#
#     shape_latents_in.set_shape([None, shape_latent_size])
#     tex_latents_in.set_shape([None, tex_latent_size])
#     bckd_latents_in.set_shape([None, bckd_latent_size])
#     labels_in.set_shape([None, label_params_size])
#
#     lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)
#
#     # Building blocks.
#     def block(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
#         with tf.variable_scope('%dx%d' % (2**res, 2**res)):
#             if res == 2: # 4x4
#                 with tf.variable_scope('Dense'):
#                     x = dense_layer(x, fmaps=nf(res-1)*16, gain=np.sqrt(2)/4, use_wscale=use_wscale)
#                     x = tf.reshape(x, [-1, nf(res-1), 4, 4])
#                     x = act(apply_bias(x))
#                     x = PN(x)
#                 with tf.variable_scope('Conv'):
#                     x = conv2d(x, fmaps=nf(1), kernel=3, gain=np.sqrt(2), use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
#                     x = apply_bias(x)
#                     x = apply_noise(x, static=False)
#                     x = act(x)
#                     x = PN(x)
#             else: # 8x8 and up
#                 with tf.variable_scope('Conv0_up'):
#                     x = upsample_features(x)
#                     x = conv2d(x, fmaps=nf(res-1), kernel=3, gain=np.sqrt(2), use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
#                     x = apply_bias(x)
#                     x = apply_noise(x, static=False)
#                     x = act(x)
#                     x = PN(x)
#                 with tf.variable_scope('Conv1'):
#                     x = conv2d(x, fmaps=nf(res-1), kernel=3, gain=np.sqrt(2), use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
#                     x = apply_bias(x)
#                     x = apply_noise(x, static=False)
#                     x = act(x)
#                     x = PN(x)
#             return x
#
#     def torgb(x, y, res): # res = 2..resolution_log2
#         lod = resolution_log2 - res
#         with tf.variable_scope('ToRGB_lod%d' % lod):
#             t = apply_bias(conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
#             return t #if y is None else y + t
#
#     # ##########################################
#     # # Building blocks.
#     # def block(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
#     #     with tf.variable_scope('%dx%d' % (2**res, 2**res)):
#     #         if res == 2: # 4x4
#     #             with tf.variable_scope('Dense'):
#     #                 x = dense(x, fmaps=nf(res-1)*16, gain=np.sqrt(2)/4, use_wscale=use_wscale) # override gain to match the original Theano implementation
#     #                 x = tf.reshape(x, [-1, nf(res-1), 4, 4])
#     #                 x = act(apply_bias(x))
#     #                 x = PN(x)
#     #             with tf.variable_scope('Conv'):
#     #                 x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #                 x = PN(x)
#     #         else: # 8x8 and up
#     #             with tf.variable_scope('Conv0_up'):
#     #                 # x = act(apply_bias(upscale2d_conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #                 #x = tf.compat.v2.image.resize(x, [128, 128])
#     #                 x = upsample_features(x)
#     #                 x = apply_noise(x, static=False)
#     #                 x = act(apply_bias(conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #                 x = PN(x)
#     #             with tf.variable_scope('Conv1'):
#     #                 x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #                 x = PN(x)
#     #         return x
#     #
#     # def torgb(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
#     #     lod = resolution_log2 - res
#     #     with tf.variable_scope('ToRGB_lod%d' % lod):
#     #         return apply_bias(conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
#     # ##########################################
#
#     scale = tf.convert_to_tensor(ortho_reg_scale)
#
#     def get_image(this_combo_in, this_res=128):
#         this_resolution_log2 = int(np.log2(this_res))
#
#         x = this_combo_in
#         y = None
#         x = block(x, 2, ortho_init=ortho_init, ortho_reg_scale=scale)
#         y = torgb(x, y, 2)
#         for res in range(3, this_resolution_log2 + 1):
#             x = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
#             y = upsample_features(y)
#             y = torgb(x, y, res)
#         return y
#
#     # def get_bckd_image(images):
#     #     # images = tf.stop_gradient(images)
#     #     num_fmaps = 128
#     #     fsize = 9
#     #     num_layers = 10
#     #
#     #     with tf.variable_scope('Conv_bckd_1'):
#     #         x = act(apply_bias(conv2d(images, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #         x = tf.concat([x, images], axis=1)
#     #         x = PN(x)
#     #     for i in range(num_layers - 2):
#     #         with tf.variable_scope('Conv_bckd_%d' % (i + 2)):
#     #             x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #             x = tf.concat([x, images], axis=1)
#     #             x = PN(x)
#     #     with tf.variable_scope('Conv_bckd_%d' % (num_layers)):
#     #         x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #         x = PN(x)
#     #     with tf.variable_scope('ToRGB_bckd'):
#     #         bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
#     #
#     #     return bckd_img
#
#     # def harmonize_images(background_image, face_images):
#     #     face_images = tf.stop_gradient(face_images)
#     #
#     #     num_fmaps = 128
#     #     ksize = 3
#     #     num_layers = 5
#     #
#     #     x = tf.concat([background_image, face_images], axis=1)
#     #     for i in range(num_layers - 1):
#     #         with tf.variable_scope('Conv_harmonize_%d' % (i + 1)):
#     #             x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #             x = tf.concat([x, face_images], axis=1)
#     #     with tf.variable_scope('Conv_harmonize_%d' % (num_layers)):
#     #         x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
#     #     with tf.variable_scope('ToRGB_harmonize'):
#     #         bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
#     #
#     #     return bckd_img
#
#     non_exp_shape_latents = shape_latents_in[:, 0:200]
#     tex_latents = tf.concat([tex_latents_in, non_exp_shape_latents], axis=1)
#     #tex_latents = mapping_network(tex_latents, num_layers=8, layer_width=400, len_out=400, name='tex_latent_mapping')
#
#     bckd_latents = tf.concat([shape_latents_in, tex_latents, bckd_latents_in, labels_in], axis=1)
#     #bckd_latents = mapping_network(bckd_latents, num_layers=8, layer_width=400, len_out=400, name='bckd_latent_mapping')
#
#     tex_res = 256
#     with tf.variable_scope('texture'):
#         texture = get_image(tex_latents, this_res=tex_res)
#
#     # # Texturing test
#     # gradient = np.arange(-1.0, 1.0, 1.0/128.0)
#     # gradient_texture = np.tile(gradient[np.newaxis, np.newaxis, np.newaxis, :], [8, 3, 256, 1])
#     # texture = tf.convert_to_tensor(gradient_texture, dtype=tf.float32)
#
#     face_images, background_mask, fixed_attn_mask = render_maps_to_image(shape_latents_in, texture, labels_in, 128)
#
#     harmonize = False
#     if harmonize:
#         with tf.variable_scope('background'):
#             bckd_params = tf.concat([bckd_latents_in, labels_in], axis=1)
#             background_image = get_image(bckd_params, this_res=128)
#
#         background_image = harmonize_images(background_image, face_images)
#
#         attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask
#         background_image = background_image[:, 1:4, :, :]
#     else:
#         with tf.variable_scope('background'):
#             background_image = get_image(bckd_latents, this_res=128)
#
#         attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask
#
#     images = background_mask * background_image + (1 - background_mask) * face_images
#     #images = (background_mask + attention_mask) * background_image + (1 - background_mask) * (1 - attention_mask) * face_images
#
#     images = tf.transpose(images, [0, 2, 3, 1])
#     background_image = tf.transpose(background_image, [0, 2, 3, 1])
#     attention_mask = tf.transpose(attention_mask, [0, 2, 3, 1])
#
#     images_up = tf.image.resize_nearest_neighbor(images, [tex_res, tex_res], name="images_up")
#     background_up = tf.image.resize_nearest_neighbor(background_image, [tex_res, tex_res], name="background_up")
#     attention_mask_up = tf.image.resize_nearest_neighbor(attention_mask, [tex_res, tex_res], name="attention_mask_up")
#
#     images_up = tf.transpose(images_up, [0, 3, 1, 2])
#     background_up = tf.transpose(background_up, [0, 3, 1, 2])
#     attention_mask_up = tf.transpose(attention_mask_up, [0, 3, 1, 2])
#
#     attention_mask_up = tf.tile(attention_mask_up, [1, 3, 1, 1])
#
#     images_out = tf.concat([images_up, texture, background_up, attention_mask_up], axis=1)
#
#     #assert images_out.dtype == tf.as_dtype(dtype)
#     images_out = tf.identity(images_out, name='images_out')
#     return images_out

#----------------------------------------------------------------------------
# Generator network used in the paper.

def G_paper(
    latents_in, #shape_latents_in,                         # First input: Latent vectors [minibatch, latent_size].
    tex_latents_in,
    bckd_in, #bckd_latents_in,
    labels_in,                          # Second input: Labels [minibatch, label_params_size].
    num_channels        = 1,            # Number of output color channels. Overridden based on dataset.
    resolution          = 32,           # Output resolution. Overridden based on dataset.
    label_params_size   = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    label_param_nums    = None,
    label_param_types   = None,
    fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
    fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
    fmap_max            = 512,          # Maximum number of feature maps in any layer.
    latent_size         = None,         # Dimensionality of the latent vectors. None = min(fmap_base, fmap_max).
    normalize_latents   = True,         # Normalize latent vectors before feeding them to the network?
    use_wscale          = True,         # Enable equalized learning rate?
    use_pixelnorm       = True,         # Enable pixelwise feature vector normalization?
    pixelnorm_epsilon   = 1e-8,         # Constant epsilon for pixelwise feature vector normalization.
    use_leakyrelu       = True,         # True = leaky ReLU, False = ReLU.
    dtype               = 'float32',    # Data type to use for activations and outputs.
    fused_scale         = True,         # True = use fused upscale2d + conv2d, False = separate upscale2d layers.
    structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically.
    is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
    ortho_init          = False,        # True = orthogonal initialisation of weights
    ortho_reg_scale     = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    static_noise        = True,
    **kwargs):                          # Ignore unrecognized keyword args.

    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4
    def nf(stage): return [512, 512, 512, 512, 512, 256, 128, 128][stage] # min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
    def PN(x): return pixel_norm(x, epsilon=pixelnorm_epsilon) if use_pixelnorm else x
    if latent_size is None: latent_size = nf(0)
    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu if use_leakyrelu else tf.nn.relu

    latents_in.set_shape([None, 400])
    tex_latents_in.set_shape([None, 200])
    bckd_in.set_shape([None, 50])
    labels_in.set_shape([None, label_params_size])

    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def block(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2**res, 2**res)):
            if res == 2: # 4x4
                with tf.variable_scope('Dense'):
                    x = dense(x, fmaps=nf(res-1)*16, gain=np.sqrt(2)/4, use_wscale=use_wscale) # override gain to match the original Theano implementation
                    x = tf.reshape(x, [-1, nf(res-1), 4, 4])
                    x = act(apply_bias(x))
                    x = PN(x)
                with tf.variable_scope('Conv'):
                    x = conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
                    x = act(apply_bias(apply_noise(x, static=static_noise)))
                    x = PN(x)
            else: # 8x8 and up
                with tf.variable_scope('Conv0_up'):
                    # x = act(apply_bias(upscale2d_conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                    #x = tf.compat.v2.image.resize(x, [128, 128])
                    x = upsample_features(x)
                    x = conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
                    x = act(apply_bias(apply_noise(x, static=static_noise)))
                    x = PN(x)
                with tf.variable_scope('Conv1'):
                    x = conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
                    x = act(apply_bias(apply_noise(x, static=static_noise)))
                    x = PN(x)
            return x

    def torgb(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
        lod = resolution_log2 - res
        with tf.variable_scope('ToRGB_lod%d' % lod):
            return apply_bias(conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))

    # def torgb(x, y, res): # res = 2..resolution_log2
    #     lod = resolution_log2 - res
    #     with tf.variable_scope('ToRGB_lod%d' % lod):
    #         t = apply_bias(conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale))
    #         return t #if y is None else (y + t) / 2.0

    # if ortho_reg_scale > 0.0:
    #     base_scale = tf.convert_to_tensor(ortho_reg_scale)
    # else:
    #     base_scale = 0.0

    def get_image(this_combo_in, this_res=128):
        this_resolution_log2 = int(np.log2(this_res))

        # Linear structure: simple but inefficient.
        if structure == 'linear':
            x = block(this_combo_in, 2, ortho_init=ortho_init, ortho_reg_scale=0.0)
            images_out = torgb(x, 2, ortho_init=ortho_init, ortho_reg_scale=0.0)
            for res in range(3, this_resolution_log2 + 1):
                lod = this_resolution_log2 - res
                scale = 0.0
                x = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = torgb(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                images_out = upscale2d(images_out)
                with tf.variable_scope('Grow_lod%d' % lod):
                    images_out = lerp_clip(img, images_out, lod_in - lod)


        # Recursive structure: complex but efficient.
        if structure == 'recursive':
            def grow(x, res, lod):
                scale = 0.0 # It's necessary to ensure scale is defined locally within the 'grow' function
                y = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = lambda: upscale2d(torgb(y, res, ortho_init=ortho_init, ortho_reg_scale=scale), 2 ** lod)
                if lod > 0: img = cset(img, (lod_in < lod), lambda: grow(y, res + 1, lod - 1))
                return img()

            images_out = grow(this_combo_in, 2, this_resolution_log2 - 2)

        return images_out

    # def get_bckd_image(images):
    #     # images = tf.stop_gradient(images)
    #     num_fmaps = 128
    #     fsize = 9
    #     num_layers = 10
    #
    #     with tf.variable_scope('Conv_bckd_1'):
    #         x = act(apply_bias(conv2d(images, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #         x = tf.concat([x, images], axis=1)
    #         x = PN(x)
    #     for i in range(num_layers - 2):
    #         with tf.variable_scope('Conv_bckd_%d' % (i + 2)):
    #             x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #             x = tf.concat([x, images], axis=1)
    #             x = PN(x)
    #     with tf.variable_scope('Conv_bckd_%d' % (num_layers)):
    #         x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #         x = PN(x)
    #     with tf.variable_scope('ToRGB_bckd'):
    #         bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
    #
    #     return bckd_img

    def harmonize_images(background_image, face_images):
        face_images = tf.stop_gradient(face_images)

        num_fmaps = 128
        ksize = 3
        num_layers = 5

        x = tf.concat([background_image, face_images], axis=1)
        for i in range(num_layers - 1):
            with tf.variable_scope('Conv_harmonize_%d' % (i + 1)):
                x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                x = tf.concat([x, face_images], axis=1)
                x = PN(x)
        with tf.variable_scope('Conv_harmonize_%d' % (num_layers)):
            x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
            x = PN(x)
        with tf.variable_scope('ToRGB_harmonize'):
            bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))

        return bckd_img

    tex_res = 256

    with tf.variable_scope('texture'):
        shape_tex_in = tf.concat([latents_in[:, 0:200], tex_latents_in], axis=1)
        texture = get_image(shape_tex_in, this_res=tex_res)

    # # Texturing test
    # gradient = np.arange(-1.0, 1.0, 1.0/128.0)
    # gradient_texture = np.tile(gradient[np.newaxis, np.newaxis, np.newaxis, :], [8, 3, 256, 1])
    # texture = tf.convert_to_tensor(gradient_texture, dtype=tf.float32)

    face_images, background_mask, fixed_attn_mask = render_maps_to_image(latents_in, texture, labels_in, 128)

    harmonize = False
    if harmonize:
        with tf.variable_scope('background'):
            bckd_params = tf.concat([bckd_in, labels_in], axis=1)
            background_image = get_image(bckd_params, this_res=128)

        background_image = harmonize_images(background_image, face_images)

        attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask
        background_image = background_image[:, 1:4, :, :]
    else:
        with tf.variable_scope('background'):
            bckd_params = tf.concat([bckd_in, latents_in, tex_latents_in, labels_in], axis=1)
            background_image = get_image(bckd_params, this_res=128)

        attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask

    images = background_mask * background_image + (1 - background_mask) * face_images

    black_background = tf.ones_like(background_image) * -1
    face_images = background_mask * black_background + (1 - background_mask) * face_images

    #images = (background_mask + attention_mask) * background_image + (1 - background_mask) * (1 - attention_mask) * face_images

    images = tf.transpose(images, [0, 2, 3, 1])
    face_images = tf.transpose(face_images, [0, 2, 3, 1])
    background_image = tf.transpose(background_image, [0, 2, 3, 1])
    attention_mask = tf.transpose(attention_mask, [0, 2, 3, 1])

    images_up = tf.image.resize_nearest_neighbor(images, [tex_res, tex_res], name="images_up")
    face_images_up = tf.image.resize_nearest_neighbor(face_images, [tex_res, tex_res], name="face_images_up")
    background_up = tf.image.resize_nearest_neighbor(background_image, [tex_res, tex_res], name="background_up")
    attention_mask_up = tf.image.resize_nearest_neighbor(attention_mask, [tex_res, tex_res], name="attention_mask_up")

    images_up = tf.transpose(images_up, [0, 3, 1, 2])
    face_images_up = tf.transpose(face_images_up, [0, 3, 1, 2])
    background_up = tf.transpose(background_up, [0, 3, 1, 2])
    attention_mask_up = tf.transpose(attention_mask_up, [0, 3, 1, 2])

    attention_mask_up = tf.tile(attention_mask_up, [1, 3, 1, 1])

    images_out = tf.concat([images_up, face_images_up, texture, background_up, attention_mask_up], axis=1)

    #assert images_out.dtype == tf.as_dtype(dtype)
    images_out = tf.identity(images_out, name='images_out')
    return images_out

#----------------------------------------------------------------------------
# Generator of normals in image

def G_sh_shading(
    latents_in, #shape_latents_in,                         # First input: Latent vectors [minibatch, latent_size].
    labels_in,                          # Second input: Labels [minibatch, label_params_size].
    sh_params_in,
    resolution          = 32,           # Output resolution. Overridden based on dataset.
    label_params_size   = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    **kwargs):                          # Ignore unrecognized keyword args.

    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4

    latents_in.set_shape([None, 400])
    labels_in.set_shape([None, label_params_size])
    sh_params_in.set_shape([None, 27])

    normals_in_image, background_mask = render_normals_in_image_space(latents_in[:, :200], latents_in[:, 200:], labels_in, 128)

    shading = apply_sh_lighting(normals_in_image, background_mask, sh_params_in)

    shading = tf.identity(shading, name='shading')
    background_mask = tf.identity(background_mask, name='background_mask')
    return shading, background_mask

#----------------------------------------------------------------------------
# Discriminator network used in the paper.

# def D_paper(
#     images_in,                          # Input: Images [minibatch, channel, height, width].
#     num_channels        = 1,            # Number of input color channels. Overridden based on dataset.
#     resolution          = 32,           # Input resolution. Overridden based on dataset.
#     label_size          = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
#     fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
#     fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
#     fmap_max            = 512,          # Maximum number of feature maps in any layer.
#     use_wscale          = True,         # Enable equalized learning rate?
#     mbstd_group_size    = 4,            # Group size for the minibatch standard deviation layer, 0 = disable.
#     dtype               = 'float32',    # Data type to use for activations and outputs.
#     fused_scale         = True,         # True = use fused conv2d + downscale2d, False = separate downscale2d layers.
#     structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically
#     is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
#     dropout_dict        = None,         # res => keep_prob (used for the CT term of the discriminator loss).
#     is_training         = True,
#     **kwargs):                          # Ignore unrecognized keyword args.
#
#     resolution_log2 = int(np.log2(resolution))
#     assert resolution == 2**resolution_log2 and resolution >= 4
#     def nf(stage): return min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
#     if structure is None: structure = 'linear' if is_template_graph else 'recursive'
#     act = leaky_relu
#
#     images_in.set_shape([None, num_channels, resolution, resolution])
#     images_in = tf.cast(images_in, dtype)
#     lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)
#
#     # Building blocks.
#     def fromrgb(x, res): # res = 2..resolution_log2
#         with tf.variable_scope('FromRGB_lod%d' % (resolution_log2 - res)):
#             return act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=1)))
#
#     def block(x, res): # res = 2..resolution_log2
#         with tf.variable_scope('%dx%d' % (2**res, 2**res)):
#             if res >= 3: # 8x8 and up
#                 t = x
#                 with tf.variable_scope('Conv0'):
#                     x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, gain=np.sqrt(2))))
#                 if fused_scale:
#                     with tf.variable_scope('Conv1_down'):
#                         x = act(apply_bias(conv2d_downscale2d(x, fmaps=nf(res-2), kernel=3, gain=np.sqrt(2))))
#                 else:
#                     with tf.variable_scope('Conv1'):
#                         x = act(apply_bias(conv2d(x, fmaps=nf(res-2), kernel=3, gain=np.sqrt(2))))
#                     x = downscale2d(x)
#                 # with tf.variable_scope('Skip'):
#                 #     if fused_scale:
#                 #         with tf.variable_scope('Skip_down'):
#                 #             t = conv2d_downscale2d(t, fmaps=nf(res-2), kernel=1, gain=np.sqrt(2))
#                 #     else:
#                 #         with tf.variable_scope('Skip'):
#                 #             t = conv2d(t, fmaps=nf(res-2), kernel=1, gain=np.sqrt(2))
#                 #         t = downscale2d(t)
#                 #     x = (x + t) * (1 / np.sqrt(2))
#             else: # 4x4
#                 if mbstd_group_size > 1:
#                     x = minibatch_stddev_layer(x, mbstd_group_size)
#                 with tf.variable_scope('Conv'):
#                     x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, gain=np.sqrt(2))))
#                 with tf.variable_scope('Dense0'):
#                     # This FC layer is referred to in the paper as a Conv 4x4
#                     x = act(apply_bias(dense_layer(x, fmaps=nf(res-2))))
#                 with tf.variable_scope('Dense1'):
#                     x = apply_bias(dense_layer(x, fmaps=1+label_size))
#             return x
#
#     x = fromrgb(images_in, resolution_log2)
#     for res in range(resolution_log2, 2, -1):
#         x = block(x, res)
#     combo_out = block(x, 2)
#
#     assert combo_out.dtype == tf.as_dtype(dtype)
#     scores_out = tf.identity(combo_out[:, :1], name='scores_out')
#     labels_out = tf.identity(combo_out[:, 1:], name='labels_out')
#     return scores_out, labels_out

# ----------------------------------------------------------------------------
# Discriminator network used in the paper.

def D_paper(
        images_in,  # Input: Images [minibatch, channel, height, width].
        num_channels=1,  # Number of input color channels. Overridden based on dataset.
        resolution=32,  # Input resolution. Overridden based on dataset.
        label_size=0,  # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
        fmap_base=8192,  # Overall multiplier for the number of feature maps.
        fmap_decay=1.0,  # log2 feature map reduction when doubling the resolution.
        fmap_max=512,  # Maximum number of feature maps in any layer.
        use_wscale=True,  # Enable equalized learning rate?
        mbstd_group_size=4,  # Group size for the minibatch standard deviation layer, 0 = disable.
        dtype='float32',  # Data type to use for activations and outputs.
        fused_scale=True,  # True = use fused conv2d + downscale2d, False = separate downscale2d layers.
        structure=None,  # 'linear' = human-readable, 'recursive' = efficient, None = select automatically
        is_template_graph=False,  # True = template graph constructed by the Network class, False = actual evaluation.
        dropout_dict=None,  # res => keep_prob (used for the CT term of the discriminator loss).
        use_sn=False,  # True = Enable spectral normalisation of weights
        is_training=True,
        **kwargs):  # Ignore unrecognized keyword args.

    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2 ** resolution_log2 and resolution >= 4

    def nf(stage): return [512, 512, 512, 512, 512, 256, 128, 128][stage] # min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)

    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu

    images_in.set_shape([None, num_channels, resolution, resolution])
    images_in = tf.cast(images_in, dtype)
    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def fromrgb(x, res):  # res = 2..resolution_log2
        with tf.variable_scope('FromRGB_lod%d' % (resolution_log2 - res)):
            return act(apply_bias(conv2d(x, fmaps=nf(res - 1), kernel=1, use_wscale=use_wscale)))

    def block(x, res, keep_prob=1.0):  # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2 ** res, 2 ** res)):
            if res >= 3:  # 8x8 and up
                with tf.variable_scope('Conv0'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale)))
                if fused_scale:
                    with tf.variable_scope('Conv1_down'):
                        x = act(apply_bias(
                            conv2d_downscale2d(x, fmaps=nf(res - 2), kernel=3, use_wscale=use_wscale)))
                else:
                    with tf.variable_scope('Conv1'):
                        x = act(
                            apply_bias(conv2d(x, fmaps=nf(res - 2), kernel=3, use_wscale=use_wscale)))
                    x = downscale2d(x)
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
            else:  # 4x4
                if mbstd_group_size > 1:
                    x = minibatch_stddev_layer(x, mbstd_group_size)
                with tf.variable_scope('Conv'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale)))
                with tf.variable_scope('Dense0'):
                    # This FC layer is referred to in the paper as a Conv 4x4
                    x = act(apply_bias(dense(x, fmaps=nf(res - 2), use_wscale=use_wscale, use_sn=use_sn)))
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
                with tf.variable_scope('Dense1'):
                    x = apply_bias(dense(x, fmaps=1 + label_size, gain=1, use_wscale=use_wscale, use_sn=use_sn))
            return x

    # Linear structure: simple but inefficient.
    if structure == 'linear':
        img = images_in
        x = fromrgb(img, resolution_log2)
        for res in range(resolution_log2, 2, -1):
            lod = resolution_log2 - res
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x, res, keep_prob)
            img = downscale2d(img)
            y = fromrgb(img, res - 1)
            with tf.variable_scope('Grow_lod%d' % lod):
                x = lerp_clip(x, y, lod_in - lod)
        combo_out = block(x, 2, keep_prob)

    # Recursive structure: complex but efficient.
    if structure == 'recursive':
        def grow(res, lod):
            x = lambda: fromrgb(downscale2d(images_in, 2 ** lod), res)
            if lod > 0: x = cset(x, (lod_in < lod), lambda: grow(res + 1, lod - 1))
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x(), res, keep_prob);
            y = lambda: x
            if res > 2: y = cset(y, (lod_in > lod),
                                 lambda: lerp(x, fromrgb(downscale2d(images_in, 2 ** (lod + 1)), res - 1),
                                              lod_in - lod))
            return y()

        combo_out = grow(2, resolution_log2 - 2)

    assert combo_out.dtype == tf.as_dtype(dtype)
    scores_out = tf.identity(combo_out[:, :1], name='scores_out')
    labels_out = tf.identity(combo_out[:, 1:], name='labels_out')
    return scores_out, labels_out

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/networks_bac.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import numpy as np
import tensorflow as tf

import cv2
import choose_config_file as config
import scipy.io
import tfutil
import trimesh.trimesh as tm

try:
    #from tf_mesh_renderer.mesh_renderer import rasterize_triangles
    import dirt
    import dirt.lighting as lighting
except:
    pass

# NOTE: Do not import any application-specific modules here!

#----------------------------------------------------------------------------
# A version of StyleGAN's apply_noise function

def apply_noise(x, static=False):
    assert len(x.shape) == 4  # NCHW
    with tf.variable_scope('Noise'):
        if static:
            noise = tf.get_variable('noise', shape=[1, 1, x.shape[2], x.shape[3]], initializer=tf.initializers.random_normal(), trainable=False)
        else:
            noise = tf.random_normal([tf.shape(x)[0], 1, x.shape[2], x.shape[3]], dtype=x.dtype)
        weight = tf.get_variable('weight', shape=[x.shape[1].value], initializer=tf.initializers.zeros())
        return x + noise * tf.reshape(tf.cast(weight, x.dtype), [1, -1, 1, 1])

#----------------------------------------------------------------------------
# Bilinear upsampling of features
# Code adapted from that at http://warmspringwinds.github.io/tensorflow/tf-slim/2016/11/22/upsampling-and-image-segmentation-with-tensorflow-and-tf-slim/

def get_kernel_size(factor):
    """
    Find the kernel size given the desired factor of upsampling.
    """
    return 2 * factor - factor % 2


def upsample_filt(size):
    """
    Make a 2D bilinear kernel suitable for upsampling of the given (h, w) size.
    """
    factor = (size + 1) // 2
    if size % 2 == 1:
        center = factor - 1
    else:
        center = factor - 0.5
    og = np.ogrid[:size, :size]
    return (1 - abs(og[0] - center) / factor) * \
           (1 - abs(og[1] - center) / factor)


def bilinear_upsample_weights(factor, number_of_classes):
    """
    Create weights matrix for transposed convolution with bilinear filter
    initialization.
    """

    filter_size = get_kernel_size(factor)

    weights = np.zeros((filter_size,
                        filter_size,
                        number_of_classes,
                        number_of_classes), dtype=np.float32)

    upsample_kernel = upsample_filt(filter_size)

    for i in range(number_of_classes):
        weights[:, :, i, i] = upsample_kernel

    return weights


def upsample_features(input_img, factor=2):
    input_img = tf.transpose(input_img, [0, 2, 3, 1])

    s = input_img.get_shape().as_list()
    number_of_classes = s[3]
    new_height = s[1] * factor
    new_width = s[2] * factor

    upsample_filter_np = bilinear_upsample_weights(factor, number_of_classes)

    res = tf.nn.conv2d_transpose(input_img, upsample_filter_np,
                                 output_shape=[8, new_height, new_width, number_of_classes],
                                 strides=[1, factor, factor, 1])

    return tf.transpose(res, [0, 3, 1, 2])

#----------------------------------------------------------------------------

def lerp(a, b, t): return a + (b - a) * t

def lerp_tuple(a, b, t):
    assert len(a) == len(b)
    out = []
    for i in range(len(a)):
        c = a[i] + (b[i] - a[i]) * t
        out.append(c)
    return tuple(out)

def lerp_clip(a, b, t): return a + (b - a) * tf.clip_by_value(t, 0.0, 1.0)
def lerp_clip_tuple(a, b, t): return lerp_tuple(a, b, tf.clip_by_value(t, 0.0, 1.0))
def cset(cur_lambda, new_cond, new_lambda): return lambda: tf.cond(new_cond, new_lambda, cur_lambda)

#----------------------------------------------------------------------------
# Function for orthogonal regularisation of weights, as in https://arxiv.org/abs/1809.11096

def orthogonal_regularizer(scale, scope=None):
    """Returns a function that can be used to apply orthogonal regularization to weights.
    Args:
        scale: A Tensor to be used to scale the regularisation loss.
        scope: An optional scope name.
    Returns:
        A function with signature `ortho_reg(weights)` that applies orthogonal regularization.
    """
    def ortho_reg(weights):
        """Applies orthogonal regularization to weights (but does not limit overall norm)."""
        with tf.name_scope(scope, 'orthogonal_regularizer', [weights]) as name:
            shape = weights.get_shape()
            w_twodim = tf.reshape(weights, [np.prod(shape[:-1]), shape[-1]])
            wTw = tf.matmul(w_twodim, w_twodim, transpose_a=True)
            w_off_diag = tf.multiply(wTw, tf.ones_like(wTw) - tf.eye(int(wTw.get_shape()[0])))
            w_off_diag_sq = tf.square(w_off_diag)
            # N.B. In the following, I tried returning the weight-regularisation conditionally, otherwise returning a
            # constant as dummy output. However, it didn't speed up execution, even though not all of the
            # weights need regularising during the first stages of progressive training. My implementation (inspired by
            # the 'cset' function above) was as follows:
            # dummy_constant = tf.constant(0.0, dtype=weights.dtype.base_dtype)
            # return tf.cond(tf.greater(scale, 0.0), lambda: tf.multiply(scale, tf.reduce_mean(w_off_diag_sq), name=name), lambda: dummy_constant)
            # Since this didn't help, I have removed it and just return the scaled weight, where 'scale' should have
            # been multiplied by 'clip(lod - lod_in + 1.0, 0.0, 1.0)' in the generator-building function.
            return tf.multiply(scale, tf.reduce_mean(w_off_diag_sq), name=name)

    return ortho_reg

#----------------------------------------------------------------------------
# Get/create weight tensor for a convolutional or fully-connected layer.

def get_weight(shape, gain=np.sqrt(2), use_wscale=False, fan_in=None, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    if fan_in is None: fan_in = np.prod(shape[:-1])
    if use_wscale:
        std_scale = gain / np.sqrt(fan_in) # "He et al (Xavier/2)"-style weight-scaling for "equalised learning-rate"
        std_init = 1.0
    else:
        std_scale = 1.0
        std_init = gain / np.sqrt(fan_in) # Xavier/2 init from He et al

    if ortho_init:
        initializer = tf.initializers.orthogonal()
    else:
        initializer = tf.initializers.random_normal(0, std_init)

    if tf.contrib.framework.is_tensor(ortho_reg_scale):
        regularizer = orthogonal_regularizer(ortho_reg_scale)
    else:
        regularizer = None

    w = tf.get_variable('weight', shape=shape, initializer=initializer, regularizer=regularizer)
    if use_sn:
        w = sn_normalise(w)
    wscale = tf.constant(np.float32(std_scale), name='wscale')
    return w * wscale

# ----------------------------------------------------------------------------
# Persisting calculation of the spectral norm
# Implementation adapted from that at https://github.com/google/compare_gan/blob/master/compare_gan/src/gans/ops.py
# See paper https://arxiv.org/pdf/1802.05957.pdf

def get_spectral_norm(u_var, w, power_iteration_rounds=1):
    # Use power iteration method to approximate spectral norm.
    # The authors suggest that "one round of power iteration was sufficient in the
    # actual experiment to achieve satisfactory performance". According to
    # observation, the spectral norm become very accurate after ~20 steps.
    u = u_var

    for _ in range(power_iteration_rounds):
        # `v` approximates the first right singular vector of matrix `w`.
        v = tf.nn.l2_normalize(
            tf.matmul(tf.transpose(w), u), axis=None, epsilon=1e-12)
        u = tf.nn.l2_normalize(tf.matmul(w, v), axis=None, epsilon=1e-12)

    # Update persisted approximation.
    with tf.control_dependencies([tf.assign(u_var, u, name="update_u")]):
        u = tf.identity(u)

    # The authors of SN-GAN chose to stop gradient propagating through u and v.
    # In johnme@'s experiments it wasn't clear that this helps, but it doesn't
    # seem to hinder either so it's kept in order to be a faithful implementation.
    u = tf.stop_gradient(u)
    v = tf.stop_gradient(v)

    # Largest singular value of `w`.
    norm_value = tf.matmul(tf.matmul(tf.transpose(u), w), v)
    norm_value.shape.assert_is_fully_defined()
    norm_value.shape.assert_is_compatible_with([1, 1])

    return norm_value

# ----------------------------------------------------------------------------
# Spectral normalisation layer
# Implementation adapted from that at https://github.com/google/compare_gan/blob/master/compare_gan/src/gans/ops.py
# See paper https://arxiv.org/pdf/1802.05957.pdf

def sn_normalise(input_):
    """Performs Spectral Normalization on a weight tensor."""
    if len(input_.shape) < 2:
        raise ValueError(
            "Spectral norm can only be applied to multi-dimensional tensors")

    # The paper says to flatten convnet kernel weights from (C_out, C_in, KH, KW)
    # to (C_out, C_in * KH * KW). But Sonnet's and Compare_gan's Conv2D kernel
    # weight shape is (KH, KW, C_in, C_out), so it should be reshaped to
    # (KH * KW * C_in, C_out), and similarly for other layers that put output
    # channels as last dimension.
    # n.b. this means that w here is equivalent to w.T in the paper.
    w = tf.reshape(input_, (-1, input_.shape[-1]))

    # Persisted approximation of first left singular vector of matrix `w`.
    u_var = tf.get_variable(
        "u_var",
        shape=(w.shape[0], 1),
        dtype=w.dtype,
        initializer=tf.random_normal_initializer(),
        trainable=False)

    # Define also a version of u_var corresponding to the normalised weights (for diagnostics only)
    u_var_normd = tf.get_variable(
        "u_var_normd",
        shape=(w.shape[0], 1),
        dtype=w.dtype,
        initializer=tf.random_normal_initializer(),
        trainable=False)

    norm_value = get_spectral_norm(u_var, w, power_iteration_rounds=1)
    w_normalized = w / norm_value

    # Find the norm for the normalised weights. (Diagnostic only.)
    normalised_norm_value = get_spectral_norm(u_var_normd, w_normalized, power_iteration_rounds=1)

    norm_value = tfutil.autosummary('SN/u_norm', norm_value)
    normalised_norm_value = tfutil.autosummary('SN/u_normd_norm', normalised_norm_value)

    with tf.control_dependencies([norm_value, normalised_norm_value]):
        # Unflatten normalized weights to match the unnormalized tensor.
        w_tensor_normalized = tf.reshape(w_normalized, input_.shape)
    return w_tensor_normalized

#----------------------------------------------------------------------------
# Fully-connected layer.

def dense(x, fmaps, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    if len(x.shape) > 2:
        x = tf.reshape(x, [-1, np.prod([d.value for d in x.shape[1:]])])
    w = get_weight([x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)
    return tf.matmul(x, w)

#----------------------------------------------------------------------------
# Convolutional layer.

def conv2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)

    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1, 1, 1, 1], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,1,1,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

# ----------------------------------------------------------------------------
# Apply bias to the given activation tensor.

def apply_bias(x, lrmul=0.01):
    b = tf.get_variable('bias', shape=[x.shape[1]], initializer=tf.initializers.zeros()) * lrmul
    b = tf.cast(b, x.dtype)
    if len(x.shape) == 2:
        return x + b
    return x + tf.reshape(b, [1, -1, 1, 1])

#----------------------------------------------------------------------------
# Leaky ReLU activation. Same as tf.nn.leaky_relu, but supports FP16.

def leaky_relu(x, alpha=0.2):
    with tf.name_scope('LeakyRelu'):
        alpha = tf.constant(alpha, dtype=x.dtype, name='alpha')
        return tf.maximum(x * alpha, x)

#----------------------------------------------------------------------------
# Nearest-neighbor upscaling layer.

def upscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Upscale2D'):
        s = x.shape
        x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
        x = tf.tile(x, [1, 1, 1, factor, 1, factor])
        x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
        return x

# ----------------------------------------------------------------------------
# Nearest-neighbor upscaling layer for tuple input

def upscale2d_tuple(x_tuple, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x_tuple

    with tf.variable_scope('Upscale2D'):
        elements = []
        for x in x_tuple:
            s = x.shape
            x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
            x = tf.tile(x, [1, 1, 1, factor, 1, factor])
            x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
            elements.append(x)
        return tuple(elements)

#----------------------------------------------------------------------------
# Fused upscale2d + conv2d.
# Faster and uses less memory than performing the operations separately.

def upscale2d_conv2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, fmaps, x.shape[1].value], gain=gain, use_wscale=use_wscale, fan_in=(kernel**2)*x.shape[1].value, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.pad(w, [[1,1], [1,1], [0,0], [0,0]], mode='CONSTANT')
    w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]])
    w = tf.cast(w, x.dtype)
    if config.num_gpus > 0:
        os = [tf.shape(x)[0], fmaps, x.shape[2] * 2, x.shape[3] * 2]
        return tf.nn.conv2d_transpose(x, w, os, strides=[1,1,2,2], padding='SAME', data_format='NCHW')
    else: # 'CPU'
        os = [tf.shape(x)[0], x.shape[2] * 2, x.shape[3] * 2, fmaps]
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d_transpose(x, w, os, strides=[1,2,2,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Box filter downscaling layer.

def downscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Downscale2D'):
        if config.num_gpus > 0:
            ksize = [1, 1, factor, factor]
            return tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NCHW') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
        else:  # 'CPU'
            ksize = [1, factor, factor, 1]
            x = tf.transpose(x, [0, 2, 3, 1])
            pool = tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NHWC') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
            return tf.transpose(pool, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Fused conv2d + downscale2d.
# Faster and uses less memory than performing the operations separately.

def conv2d_downscale2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.pad(w, [[1,1], [1,1], [0,0], [0,0]], mode='CONSTANT')
    w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]]) * 0.25
    w = tf.cast(w, x.dtype)
    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1,1,2,2], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,2,2,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Pixelwise feature vector normalization.

def pixel_norm(x, epsilon=1e-8):
    with tf.variable_scope('PixelNorm'):
        return x * tf.rsqrt(tf.reduce_mean(tf.square(x), axis=1, keepdims=True) + epsilon)

#----------------------------------------------------------------------------
# Minibatch standard deviation.
# Described in Section 3 of the paper and in Appendix A.1
def minibatch_stddev_layer(x, group_size=4):
    with tf.variable_scope('MinibatchStddev'):
        group_size = tf.minimum(group_size, tf.shape(x)[0])     # Minibatch must be divisible by (or smaller than) group_size.
        s = x.shape                                             # [NCHW]  Input shape.
        y = tf.reshape(x, [group_size, -1, s[1], s[2], s[3]])   # [GMCHW] Split minibatch into M groups of size G.
        y = tf.cast(y, tf.float32)                              # [GMCHW] Cast to FP32.
        y -= tf.reduce_mean(y, axis=0, keepdims=True)           # [GMCHW] Subtract mean over group.
        y = tf.reduce_mean(tf.square(y), axis=0)                # [MCHW]  Calc variance over group.
        y = tf.sqrt(y + 1e-8)                                   # [MCHW]  Calc stddev over group.
        y = tf.reduce_mean(y, axis=[1,2,3], keepdims=True)      # [M111]  Take average over fmaps and pixels.
        y = tf.cast(y, x.dtype)                                 # [M111]  Cast back to original data type.
        y = tf.tile(y, [group_size, 1, s[2], s[3]])             # [N1HW]  Replicate over group and pixels.
        return tf.concat([x, y], axis=1)                        # [NCHW]  Append as new fmap.

# ----------------------------------------------------------------------------
# Get projection of texture-space values to vertices

def get_tex_to_vertices_proj_matrix(trimesh, res=128):
    # Create weight matrix of size num_vertices x num_pixels
    # used to project texture space values to vertices.
    # Each row of the matrix will contain four non-zero values corresponding to the
    # influence of the four pixels surrounding that vertex location in texture space.
    weight_matrix = np.zeros([len(trimesh.vs), res, res], dtype=np.float32)

    for i, _ in enumerate(trimesh.vs):
        vt_index_set = trimesh.vs_vt_sets[i + 1]
        for vt_index in vt_index_set:
            u = trimesh.vt[vt_index - 1][0]
            v = 1.0 - trimesh.vt[vt_index - 1][1]

            # Scale texture coordinate to pixel space.
            # E.g. [0, 1] -> [0, 127]
            xp = u * (res - 1)
            yp = v * (res - 1)

            # Find the discrete pixel coordinate for the surrounding four pixels.
            pix_x1 = np.floor(xp).astype(int)
            pix_x2 = np.ceil(xp).astype(int)
            if pix_x2 == pix_x1:
                pix_x2 = pix_x2 + 1

            pix_y1 = np.floor(yp).astype(int)
            pix_y2 = np.ceil(yp).astype(int)
            if pix_y2 == pix_y1:
                pix_y2 = pix_y2 + 1

            # Find bi-linear interpolation weights for each surrounding pixel and add them to weights_matrix.
            weight_matrix[i, pix_y1, pix_x1] += (pix_x2 - xp) * (pix_y2 - yp)
            if pix_y2 < res:
                weight_matrix[i, pix_y2, pix_x1] += (pix_x2 - xp) * (yp - pix_y1)
            if pix_x2 < res:
                weight_matrix[i, pix_y1, pix_x2] += (xp - pix_x1) * (pix_y2 - yp)
            if pix_y2 < res and pix_x2 < res:
                weight_matrix[i, pix_y2, pix_x2] += (xp - pix_x1) * (yp - pix_y1)

    weight_matrix = np.reshape(weight_matrix, [len(trimesh.vs), -1])

    # Normalise
    weight_matrix /= np.sum(weight_matrix, axis=1, keepdims=True)

    return weight_matrix

# ----------------------------------------------------------------------------
# Get projection of texture-pixels to image pixels

def uv_in_images_to_rgb(uv_images, texture_maps, num_channels=3):

    img_shape = uv_images.shape.as_list()
    uv_vecs = tf.reshape(uv_images, [-1, img_shape[1] * img_shape[2], 3]) # or res x res

    tex_shape = texture_maps.shape.as_list()
    xy = uv_vecs * (tex_shape[1] - 1)

    xy_split = tf.split(xy, 3, axis=2)
    xp = xy_split[0]
    yp = (tex_shape[1] - 1) - xy_split[1]

    x1 = tf.floor(xp)
    y1 = tf.floor(yp)

    x2 = x1 + 1
    y2 = y1 + 1

    bl = tf.concat([y1, x1], axis=2)
    tl = tf.concat([y2, x1], axis=2)
    br = tf.concat([y1, x2], axis=2)
    tr = tf.concat([y2, x2], axis=2)

    batch_size = tf.shape(uv_images)[0]
    batch_inds = tf.range(batch_size, dtype=tf.int32)
    batch_inds = tf.tile(batch_inds[:, tf.newaxis, tf.newaxis], [1, img_shape[1] * img_shape[2], 1])

    bl = tf.concat([batch_inds, tf.cast(bl, tf.int32)], axis=2)
    tl = tf.concat([batch_inds, tf.cast(tl, tf.int32)], axis=2)
    br = tf.concat([batch_inds, tf.cast(br, tf.int32)], axis=2)
    tr = tf.concat([batch_inds, tf.cast(tr, tf.int32)], axis=2)

    bl_colours = tf.gather_nd(texture_maps, bl)
    tl_colours = tf.gather_nd(texture_maps, tl)
    br_colours = tf.gather_nd(texture_maps, br)
    tr_colours = tf.gather_nd(texture_maps, tr)

    texture_map_colours = tf.stack([bl_colours, tl_colours, br_colours, tr_colours], axis=2)

    bl_weight = (x2 - xp) * (y2 - yp)
    tl_weight = (x2 - xp) * (yp - y1)
    br_weight = (xp - x1) * (y2 - yp)
    tr_weight = (xp - x1) * (yp - y1)

    texture_map_weights = tf.stack([bl_weight, tl_weight, br_weight, tr_weight], axis=2)

    temp = tf.multiply(texture_map_colours, texture_map_weights)
    pixel_vecs = tf.reduce_sum(temp, axis=2)

    return tf.reshape(pixel_vecs, [-1, img_shape[1], img_shape[2], num_channels])

#----------------------------------------------------------------------------
# Description...

def read_face_mask(file):
    with open(file) as f:
        content = f.readlines()

    vflags = []
    faces = []
    for line in content:
        elements = line.split()

        if elements == []:
            continue
        elif elements[0] == 'v':
            vflags.append(elements[4]) # Get the black or white "flag" for this vertex
        elif elements[0] == 'f':
            faces.append(elements[1:4]) # Get the three vertex indices for this face

    vflags = np.array(vflags).astype(float).astype(bool)

    return vflags

# ----------------------------------------------------------------------------
# render_maps_to_image

def render_maps_to_image(shape_params, rgb_in_uv, labels, res, background_images=None, shape_mod_coeff=0.0):
    pose_fps_split = tf.split(labels, 6, axis=1)
    zoom = (tf.squeeze(pose_fps_split[0]) * 0.5) + 0.5
    yaws = -tf.squeeze(pose_fps_split[1]) * np.pi / 180.0
    pitches = -tf.zeros_like(tf.squeeze(pose_fps_split[1])) * np.pi / 180.0
    if background_images is not None:
        background_images = tf.transpose(background_images, [0, 2, 3, 1])

    eye_r_fp = tf.tile(pose_fps_split[2], [1, 2])
    eye_l_fp = tf.tile(pose_fps_split[3], [1, 2])
    mouth_r_fp = tf.tile(pose_fps_split[4], [1, 2])
    mouth_l_fp = tf.tile(pose_fps_split[5], [1, 2])

    #trimesh = tm.TriMesh.FromOBJ_FileName('Model27/mm_sagem_27_tri.obj')
    trimesh = tm.TriMesh.FromOBJ_FileName('FLAME/template_uv.obj')

    tex_to_v_proj_matrix_np = get_tex_to_vertices_proj_matrix(trimesh, res=res)
    tex_to_v_proj_matrix = tf.convert_to_tensor(tex_to_v_proj_matrix_np, dtype=tf.float32)  # Has dimensions [vertices, pixels]
    tex_to_v_proj_matrix = tf.transpose(tex_to_v_proj_matrix)  # Has dimensions [pixels, vertices]

    minibatch_size = tf.shape(shape_params)[0]
    # mean_shape_map_np = np.load('mm_sagem_27_tri_shape_map.npy')
    # #mean_shape_map_np = np.load('FLAME/template_uv_shape_map.npy')
    # mean_shape_map_np = cv2.resize(mean_shape_map_np, (res, res))
    # mean_shape_map = tf.convert_to_tensor(mean_shape_map_np, dtype=tf.float32)
    # mean_shape_map = tf.image.resize_images(mean_shape_map, [res, res], align_corners=True) # RESIZE AGAIN???? WHY???
    # mean_shape_map_batch = tf.tile(tf.expand_dims(mean_shape_map, 0), [minibatch_size, 1, 1, 1])

    ##############################
    # coloured_map_np = cv2.imread('FLAME/template_coloured.png')
    # coloured_map_np = cv2.resize(coloured_map_np, (res, res)) / 255.0
    # coloured_map_np = coloured_map_np[:, :, ::-1]
    # coloured_map = tf.convert_to_tensor(coloured_map_np, dtype=tf.float32)
    # coloured_map = tf.image.resize_images(coloured_map, [res, res], align_corners=True) # RESIZE AGAIN???? WHY???
    # coloured_map = tf.transpose(coloured_map, [2, 0, 1])
    # coloured_map_batch = tf.tile(tf.expand_dims(coloured_map, 0), [minibatch_size, 1, 1, 1])
    ##############################

    shape_mod_coeff = tfutil.autosummary('Progress/shape_mod_coeff', shape_mod_coeff)
    # shape_map = mean_shape_map_batch + shape_mod_coeff * tf.transpose(xyz_in_uv, [0, 2, 3, 1])

    # shape_pvec = tf.reshape(shape_map, [-1, res * res, 3])
    # shape_pvec = tf.transpose(shape_pvec, [0, 2, 1])
    # shape_vvec = tf.matmul(tf.reshape(shape_pvec, [-1, res * res]), tex_to_v_proj_matrix)  # [batch * xyz, vertices]
    # shape_vvec = tf.reshape(shape_vvec, [-1, 3, tex_to_v_proj_matrix.shape[1]])
    # shape_vvec = tf.transpose(shape_vvec, [0, 2, 1])  # [batch, vertices, xyz]

    mean_shape_vvec_np = np.load('FLAME/flame_v_template.npy')
    shapedirs = np.load('FLAME/flame_shapedirs.npy')
    num_shapedirs = 400

    # idemia_3dmm = scipy.io.loadmat('Model27/MM3D.mat')
    # shapedirs_np = np.reshape(idemia_3dmm['id_def'], [3424, 3, 174])
    # expdirs_np = np.reshape(idemia_3dmm['xp_def'], [3424, 3, 588])
    # shapedirs = np.concatenate([shapedirs_np, expdirs_np[:, :, :174]], axis=2)
    # num_shapedirs = 348

    #############################################################################################################
    # The DIRT rasteriser shares vertices between connected faces but doesn't allow the use of separate
    # texture vertices for different faces.
    # Here I create new texture vertex / shape vertex pairs where the shape vertex is a copy of the shared vertex.
    # N.B. new rows (copied) in shapedirs also need to be created.
    #############################################################################################################

    #vs_vec_mask = read_face_mask('Model27/mm_sagem_27_tri_mask.obj')
    vs_vec_mask = read_face_mask('FLAME/template_uv_mask.obj')
    new_vs_vec_mask = np.zeros([len(trimesh.vt)], dtype=bool)

    vt_vec = np.array(trimesh.vt)
    vs_vec = np.array(trimesh.vs)
    new_vs_vec = np.zeros([len(trimesh.vt), 3])
    new_shapedirs = np.zeros([len(trimesh.vt), 3, num_shapedirs])

    for i, (v_face, t_face) in enumerate(zip(trimesh.faces, trimesh.faces_tex)):
        for j, vs in enumerate(v_face):
            vt = t_face[j]
            new_vs_vec[vt, :] = vs_vec[vs, :]
            new_shapedirs[vt, :, :] = shapedirs[vs, :, :]
            new_vs_vec_mask[vt] = vs_vec_mask[vs]

    #############################################################################################################

    tl_np = np.array(trimesh.faces_tex)
    tl = tf.convert_to_tensor(tl_np, dtype=tf.int32)

    third_uv_dimension = np.zeros([len(trimesh.vt), 1])
    vt_vec = np.concatenate([vt_vec, third_uv_dimension], axis=1)
    vt_vec = tf.convert_to_tensor(vt_vec, dtype=tf.float32)
    vt_vec = tf.tile(tf.expand_dims(vt_vec, axis=0), [minibatch_size, 1, 1])

    shape_vvec = tf.convert_to_tensor(vs_vec, dtype=tf.float32)
    shapedirs = tf.convert_to_tensor(shapedirs, dtype=tf.float32)
    new_shape_vvec = tf.convert_to_tensor(new_vs_vec, dtype=tf.float32)
    new_shapedirs = tf.convert_to_tensor(new_shapedirs, dtype=tf.float32)

    shape_vvec = tf.tile(tf.expand_dims(shape_vvec, 0), [minibatch_size, 1, 1])
    new_shape_vvec = tf.tile(tf.expand_dims(new_shape_vvec, 0), [minibatch_size, 1, 1])
    # shapedirs = tf.tile(tf.expand_dims(shapedirs, 0), [minibatch_size, 1, 1, 1])
    # shape_params = tf.tile(tf.expand_dims(tf.expand_dims(shape_params, 1), 1), [1, 5023, 3, 1])
    # shape_vvec = shape_vvec + tf.reduce_sum(shape_params * shapedirs, axis=3)

    shape_vvec = shape_vvec + tf.einsum('ij,klj->ikl', shape_params, shapedirs)
    new_shape_vvec = new_shape_vvec + tf.einsum('ij,klj->ikl', shape_params, new_shapedirs)

    # Make vertex coordinates homogeneous
    new_shape_vvec = tf.concat([new_shape_vvec, tf.ones_like(new_shape_vvec[:, :, -1:])], axis=2)

    # with tf.variable_scope('BaseRGB_%d' % res):
    #     base_rgb_in_uv = tf.get_variable('base_rgb', shape=[1, 3, res, res], initializer=tf.initializers.zeros())
    # base_rgb_in_uv_batch = tf.tile(base_rgb_in_uv, [minibatch_size, 1, 1, 1])

    full_rgb_in_uv = rgb_in_uv #+ base_rgb_in_uv_batch
    num_channels = full_rgb_in_uv.shape.as_list()[1]
    texture_pvec = tf.reshape(tf.transpose(full_rgb_in_uv, [0, 2, 3, 1]), [-1, res * res, num_channels])  # [batch, pixels, rgb]
    texture_pvec = tf.transpose(texture_pvec, [0, 2, 1])
    texture_vvec = tf.matmul(tf.reshape(texture_pvec, [-1, res * res]), tex_to_v_proj_matrix)  # [batch * rgb, vertices]
    texture_vvec = tf.reshape(texture_vvec, [-1, num_channels, tex_to_v_proj_matrix.shape[1]])
    texture_vvec = tf.transpose(texture_vvec, [0, 2, 1])  # [batch, vertices, rgb]

    # Apply pose transform
    zeros = tf.zeros(minibatch_size)
    ones = tf.ones(minibatch_size)

    Rx = tf.stack([ones,  zeros,           zeros,            zeros,
                   zeros, tf.cos(pitches), -tf.sin(pitches), zeros,
                   zeros, tf.sin(pitches), tf.cos(pitches),  zeros,
                   zeros, zeros,           zeros,            ones])
    Rx = tf.reshape(Rx, (4, 4, minibatch_size))
    Rx = tf.transpose(Rx, [2, 0, 1])

    Ry = tf.stack([tf.cos(yaws),  zeros, tf.sin(yaws), zeros,
                   zeros,         ones,  zeros,        zeros,
                   -tf.sin(yaws), zeros, tf.cos(yaws), zeros,
                   zeros,         zeros, zeros,        ones])
    Ry = tf.reshape(Ry, (4, 4, minibatch_size))
    Ry = tf.transpose(Ry, [2, 0, 1])

    R = tf.matmul(Ry, Rx)

    # Simulate rotation of the MEAN head by transforming four feature points.
    # Since the mean head doesn't change, we just do this once in Numpy.
    #mean_shape_pvec_np = np.reshape(mean_shape_map_np, [-1, 3])
    #mean_shape_vvec_np = np.tensordot(mean_shape_pvec_np, tex_to_v_proj_matrix_np, axes=[[0], [1]]).transpose()

    # # Fiducial points for mm_sagem_28_tri.obj
    # eye_left_mean = tf.convert_to_tensor(mean_shape_vvec_np[718:719, :], dtype=tf.float32)
    # eye_right_mean = tf.convert_to_tensor(mean_shape_vvec_np[395:396, :], dtype=tf.float32)
    # mouth_left_mean = tf.convert_to_tensor(mean_shape_vvec_np[637:638, :], dtype=tf.float32)
    # mouth_right_mean = tf.convert_to_tensor(mean_shape_vvec_np[388:389, :], dtype=tf.float32)

    # Fiducial points for FLAME/template_uv.obj
    eye_left = shape_vvec[:, 4051:4052, :]
    eye_right = shape_vvec[:, 4597:4598, :]
    mouth_left = shape_vvec[:, 1710:1711, :]
    mouth_right = shape_vvec[:, 2827:2828, :]
    nose = shape_vvec[:, 3564:3565, :]
    num_vts = 5165

    # # Fiducial points for Model27/mm_sagem_27_tri.obj
    # eye_left = shape_vvec[:, 2767:2768, :]
    # eye_right = shape_vvec[:, 1219:1220, :]
    # mouth_left = shape_vvec[:, 637:638, :]
    # mouth_right = shape_vvec[:, 388:389, :]
    # num_vts = 3424

    eye_left_3d = tf.matmul(eye_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_right_3d = tf.matmul(eye_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_left_2d = eye_left_3d[:, 0:2]
    eye_right_2d = eye_right_3d[:, 0:2]
    mouth_left_2d = tf.matmul(mouth_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_right_2d = tf.matmul(mouth_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    #nose_2d = tf.matmul(nose, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]

    # Now that we know what the rotated head will look like, we calculate the roll rotation and transform to put eyes in correct locations

    ##############################################
    # Nose centre, eye along the diagonal
    ##############################################
    # vector = tf.where(tf.greater(eye_right_3d[:, 2], eye_left_3d[:, 2]), eye_right_2d - nose_2d, eye_left_2d - nose_2d)
    # angle = tf.atan2(vector[:, 1], -vector[:, 0]) - np.pi / 2.
    # angle = tf.where(tf.greater(eye_right_3d[:, 2], eye_left_3d[:, 2]), angle + np.pi / 4., angle - np.pi / 4.)
    # size = 5.0 * tf.sqrt(tf.reduce_sum(tf.square(vector), axis=1) + 1e-8)
    # centre_face = nose_2d
    ##############################################

    an_eye = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), eye_left_2d, eye_right_2d)
    a_mouth_corner = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), mouth_left_2d, mouth_right_2d)
    both_eyes = tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(eye_r_fp, 0))
    both_mouth_corners = tf.logical_and(tf.greater(mouth_l_fp, 0), tf.greater(mouth_r_fp, 0))
    all_four_points = tf.logical_and(both_eyes, both_mouth_corners)
    x_prime = tf.where(all_four_points, eye_left_2d - eye_right_2d, 0.0 * an_eye)
    mid_top = tf.where(all_four_points, 0.5 * (eye_left_2d + eye_right_2d), an_eye)
    mid_bottom = tf.where(all_four_points, 0.5 * (mouth_left_2d + mouth_right_2d), a_mouth_corner)
    y_prime = mid_top - mid_bottom
    size = tf.maximum(5.0 * tf.norm(x_prime, axis=1), 4.5 * tf.norm(y_prime, axis=1)) * zoom
    angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    centre_face = mid_top - 0.1 * y_prime

    # Build the matrix to translate the face in the X/Y plane by subtracting centre_face
    T = tf.stack([ones,   zeros, zeros, -centre_face[:, 0],
                  zeros,  ones,  zeros, -centre_face[:, 1],
                  zeros,  zeros, ones,  zeros,
                  zeros,  zeros, zeros, ones])
    T = tf.reshape(T, (4, 4, minibatch_size))
    T = tf.transpose(T, [2, 0, 1])

    # Build rotation matrix to rotate the head in the X/Y plane so that the eyes are level
    Rz = tf.stack([tf.cos(angle), -tf.sin(angle), zeros, zeros,
                   tf.sin(angle), tf.cos(angle),  zeros, zeros,
                   zeros,         zeros,          ones,  zeros,
                   zeros,         zeros,          zeros, ones])
    Rz = tf.reshape(Rz, (4, 4, minibatch_size))
    Rz = tf.transpose(Rz, [2, 0, 1])

    transform = tf.matmul(T, R)
    transform = tf.matmul(Rz, transform)

    # Set up default orthogonal projection matrix (with flipped y-axis)
    projection_matrices = tf.stack([ones,  zeros,  zeros, zeros,
                                    zeros, ones,  zeros, zeros,
                                    zeros, zeros,  -ones / 20.0,  zeros,
                                    zeros, zeros,  zeros, size / 2.0])
    projection_matrices = tf.reshape(projection_matrices, (4, 4, minibatch_size))
    projection_matrices = tf.transpose(projection_matrices, [2, 0, 1])

    projection_matrices = tf.matmul(projection_matrices, transform)

    new_shape_vvec = tf.matmul(new_shape_vvec, projection_matrices, transpose_b=True)

    # tf_mesh_renderer
    # images_out = rasterize_triangles.rasterize_triangles(shape_vvec, texture_vvec, tl, projection_matrices, res, res, background_images)

    # DIRT simple mode
    # tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])
    # images_out = dirt.rasterise_batch(
    #                  vertices=shape_vvec,
    #                  faces=tl_batch,
    #                  vertex_colors=texture_vvec,
    #                  background=background_images,
    #                  width=res, height=res, channels=3,
    #                  name='rasterise_batch'
    #              )

    # DIRT deferred mode
    tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])

    uv_in_images = dirt.rasterise_batch(
                    vertices=new_shape_vvec,
                    faces=tl_batch,
                    vertex_colors=vt_vec,
                    background=tf.zeros([minibatch_size, res, res, 3]),
                    width=res, height=res, channels=3,
                    name='rasterise_uv_in_images'
                    )

    full_rgb_in_uv = tf.transpose(full_rgb_in_uv, [0, 2, 3, 1])
    images_out = uv_in_images_to_rgb(uv_in_images, full_rgb_in_uv)

    if background_images is not None:
        background_mask = dirt.rasterise_batch(
                            vertices=new_shape_vvec,
                            faces=tl_batch,
                            vertex_colors=tf.zeros([minibatch_size, num_vts, 1]), # tf.zeros_like(vt_vec),
                            background=tf.ones([minibatch_size, res, res, 1]), # background_images,
                            width=res, height=res, channels=1,
                            name='rasterise_bg_silhouettes'
                            )
        images_out = background_mask * background_images + (1 - background_mask) * images_out
        background_mask = None
        fixed_attn_mask = None
    else:
        background_mask = dirt.rasterise_batch(
                            vertices=new_shape_vvec,
                            faces=tl_batch,
                            vertex_colors=tf.zeros([minibatch_size, num_vts, 1]),
                            background=tf.ones([minibatch_size, res, res, 1]),  # background_images,
                            width=res, height=res, channels=1,
                            name='rasterise_bg_silhouettes'
                            )

        vertex_colours = np.ones([8, num_vts, 1], dtype=np.float32)  # Shouldn't hard-code minibatch size!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        vertex_colours[:, new_vs_vec_mask, 0] = 0.0  # Set important face area colour to 0.0
        vertex_colours = tf.convert_to_tensor(vertex_colours, dtype=tf.float32)

        fixed_attn_mask = dirt.rasterise_batch(
                            vertices=new_shape_vvec,
                            faces=tl_batch,
                            vertex_colors=vertex_colours,
                            background=tf.zeros([minibatch_size, res, res, 1]),  # background_images,
                            width=res, height=res, channels=1,
                            name='rasterise_face_silhouettes'
                            )
        background_mask = tf.transpose(background_mask, [0, 3, 1, 2])
        fixed_attn_mask = tf.transpose(fixed_attn_mask, [0, 3, 1, 2])

    images_out.set_shape([None, None, None, num_channels])
    images_out = tf.transpose(images_out, [0, 3, 1, 2])

    return images_out, background_mask, fixed_attn_mask

# ----------------------------------------------------------------------------
# render_normals_in_image_space

def render_normals_in_image_space(shape_params, expression_params, labels, res):

    pose_fps_split = tf.split(labels, 5, axis=1)
    yaws = -tf.squeeze(pose_fps_split[0]) * np.pi / 180.0
    pitches = -tf.zeros_like(tf.squeeze(pose_fps_split[0])) * np.pi / 180.0

    eye_r_fp = tf.tile(pose_fps_split[1], [1, 2])
    eye_l_fp = tf.tile(pose_fps_split[2], [1, 2])
    mouth_r_fp = tf.tile(pose_fps_split[3], [1, 2])
    mouth_l_fp = tf.tile(pose_fps_split[4], [1, 2])

    trimesh = tm.TriMesh.FromOBJ_FileName('FLAME/template_uv.obj')
    shapedirs = np.load('FLAME/flame_shapedirs.npy')

    # # IDEMIA 3DMM
    # trimesh = tm.TriMesh.FromOBJ_FileName('Model27/mm_sagem_27_tri.obj')
    # idemia_3dmm = scipy.io.loadmat('Model27/MM3D.mat')
    # shapedirs_np = np.reshape(idemia_3dmm['id_def'], [3424, 3, 174])
    # expdirs_np = np.reshape(idemia_3dmm['xp_def'], [3424, 3, 588])
    # shapedirs = np.concatenate([shapedirs_np, expdirs_np[:, :, :174]], axis=2)

    shape_params = tf.concat([shape_params, expression_params], axis=1)

    minibatch_size = tf.shape(shape_params)[0]

    vt_vec = np.array(trimesh.vt)
    vs_vec = np.array(trimesh.vs)

    tl_np = np.array(trimesh.faces)
    tl = tf.convert_to_tensor(tl_np, dtype=tf.int32)

    third_uv_dimension = np.zeros([len(trimesh.vt), 1])
    vt_vec = np.concatenate([vt_vec, third_uv_dimension], axis=1)

    shape_vvec = tf.convert_to_tensor(vs_vec, dtype=tf.float32)
    shapedirs = tf.convert_to_tensor(shapedirs, dtype=tf.float32)

    shape_vvec = tf.tile(tf.expand_dims(shape_vvec, 0), [minibatch_size, 1, 1])

    shape_vvec = shape_vvec + tf.einsum('ij,klj->ikl', shape_params, shapedirs)

    # Apply pose transform
    zeros = tf.zeros(minibatch_size)
    ones = tf.ones(minibatch_size)

    Rx = tf.stack([ones, zeros, zeros, zeros,
                   zeros, tf.cos(pitches), -tf.sin(pitches), zeros,
                   zeros, tf.sin(pitches), tf.cos(pitches), zeros,
                   zeros, zeros, zeros, ones])
    Rx = tf.reshape(Rx, (4, 4, minibatch_size))
    Rx = tf.transpose(Rx, [2, 0, 1])

    Ry = tf.stack([tf.cos(yaws), zeros, tf.sin(yaws), zeros,
                   zeros, ones, zeros, zeros,
                   -tf.sin(yaws), zeros, tf.cos(yaws), zeros,
                   zeros, zeros, zeros, ones])
    Ry = tf.reshape(Ry, (4, 4, minibatch_size))
    Ry = tf.transpose(Ry, [2, 0, 1])

    R = tf.matmul(Ry, Rx)

    # Simulate rotation of the MEAN head by transforming four feature points.
    # Since the mean head doesn't change, we just do this once in Numpy.

    # Fiducial points for FLAME/template_uv.obj
    eye_left = shape_vvec[:, 4051:4052, :]
    eye_right = shape_vvec[:, 4597:4598, :]
    mouth_left = shape_vvec[:, 1710:1711, :]
    mouth_right = shape_vvec[:, 2827:2828, :]
    nose = shape_vvec[:, 3564:3565, :]

    # # Fiducial points for Model27/mm_sagem_27_tri.obj
    # eye_left = shape_vvec[:, 2767:2768, :]
    # eye_right = shape_vvec[:, 1219:1220, :]
    # mouth_left = shape_vvec[:, 637:638, :]
    # mouth_right = shape_vvec[:, 388:389, :]

    eye_left_3d = tf.matmul(eye_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_right_3d = tf.matmul(eye_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:3]
    eye_left_2d = eye_left_3d[:, 0:2]
    eye_right_2d = eye_right_3d[:, 0:2]
    mouth_left_2d = tf.matmul(mouth_left, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_right_2d = tf.matmul(mouth_right, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    #nose_2d = tf.matmul(nose, R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]

    # Now that we know what the rotated head will look like, we calculate the roll rotation and transform to put eyes in correct locations

    # ##############################################
    # x_prime = eye_left_2d - eye_right_2d
    # y_prime = 0.5 * (eye_right_2d + eye_left_2d) - 0.5 * (mouth_right_2d + mouth_left_2d)
    # size = tf.maximum(4.0 * tf.norm(x_prime, axis=1), 3.6 * tf.norm(y_prime, axis=1))
    # centre_face = 0.5 * (eye_right_2d + eye_left_2d) - 0.1 * y_prime
    # #centre_face = 0.5 * (eye_right_2d + eye_left_2d)
    # angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    # ##############################################

    an_eye = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), eye_left_2d, eye_right_2d)
    a_mouth_corner = tf.where(tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(mouth_l_fp, 0)), mouth_left_2d, mouth_right_2d)
    both_eyes = tf.logical_and(tf.greater(eye_l_fp, 0), tf.greater(eye_r_fp, 0))
    both_mouth_corners = tf.logical_and(tf.greater(mouth_l_fp, 0), tf.greater(mouth_r_fp, 0))
    all_four_points = tf.logical_and(both_eyes, both_mouth_corners)
    x_prime = tf.where(all_four_points, eye_left_2d - eye_right_2d, 0.0 * an_eye)
    mid_top = tf.where(all_four_points, 0.5 * (eye_left_2d + eye_right_2d), an_eye)
    mid_bottom = tf.where(all_four_points, 0.5 * (mouth_left_2d + mouth_right_2d), a_mouth_corner)
    y_prime = mid_top - mid_bottom
    size = tf.maximum(5.0 * tf.norm(x_prime, axis=1), 4.5 * tf.norm(y_prime, axis=1))
    angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])
    centre_face = mid_top - 0.1 * y_prime

    # Build the matrix to translate the face in the X/Y plane by subtracting centre_face
    T = tf.stack([ones, zeros, zeros, -centre_face[:, 0],
                  zeros, ones, zeros, -centre_face[:, 1],
                  zeros, zeros, ones, zeros,
                  zeros, zeros, zeros, ones])
    T = tf.reshape(T, (4, 4, minibatch_size))
    T = tf.transpose(T, [2, 0, 1])

    # Build rotation matrix to rotate the head in the X/Y plane so that the eyes are level
    Rz = tf.stack([tf.cos(angle), -tf.sin(angle), zeros, zeros,
                   tf.sin(angle), tf.cos(angle), zeros, zeros,
                   zeros, zeros, ones, zeros,
                   zeros, zeros, zeros, ones])
    Rz = tf.reshape(Rz, (4, 4, minibatch_size))
    Rz = tf.transpose(Rz, [2, 0, 1])

    transform = tf.matmul(T, R)
    transform = tf.matmul(Rz, transform)

    # Set up default orthogonal projection matrix (with flipped y-axis)
    projection_matrices_squash = tf.stack([ones, zeros, zeros, zeros,
                                           zeros, ones, zeros, zeros,
                                           zeros, zeros, -ones / 20.0, zeros,
                                           zeros, zeros, zeros, size / 2.0])
    projection_matrices_squash = tf.reshape(projection_matrices_squash, (4, 4, minibatch_size))
    projection_matrices_squash = tf.transpose(projection_matrices_squash, [2, 0, 1])

    projection_matrices_squash = tf.matmul(projection_matrices_squash, transform)

    projection_matrices = tf.stack([ones, zeros, zeros, zeros,
                                    zeros, ones, zeros, zeros,
                                    zeros, zeros, -ones, zeros,
                                    zeros, zeros, zeros, size / 2.0])
    projection_matrices = tf.reshape(projection_matrices, (4, 4, minibatch_size))
    projection_matrices = tf.transpose(projection_matrices, [2, 0, 1])

    # Make vertex coordinates homogeneous
    shape_vvec = tf.concat([shape_vvec, tf.ones_like(shape_vvec[:, :, -1:])], axis=2)

    shape_vvec_squashed = tf.matmul(shape_vvec, projection_matrices_squash, transpose_b=True)
    shape_vvec = tf.matmul(shape_vvec, projection_matrices, transpose_b=True)

    # DIRT deferred mode
    tl_batch = tf.tile(tf.expand_dims(tl, axis=0), [minibatch_size, 1, 1])

    # Calculate face normals
    with tf.device('/CPU:0'): # Using CPU because of tf.sparse_reduce_sum
        normals = lighting.vertex_normals(shape_vvec, tl)

    normals_in_image = dirt.rasterise_batch(
                        vertices=shape_vvec_squashed,
                        faces=tl_batch,
                        vertex_colors=normals,
                        background=tf.zeros([minibatch_size, res, res, 3]),
                        width=res, height=res, channels=3,
                        name='rasterise_normals_in_images'
                        )

    normals_in_image = tf.transpose(normals_in_image, [0, 3, 1, 2])

    return normals_in_image

#----------------------------------------------------------------------------
# Create fully connected mapping network to modify the distribution of parameter vectors.

def mapping_network(params, num_layers, layer_width, len_out, name):
    x = params

    for i in range(num_layers-1):
        with tf.variable_scope('Dense_%s_%d' % (name, i)):
            x = dense(x, fmaps=layer_width)
            x = apply_bias(x)
            x = leaky_relu(x)

    with tf.variable_scope('Dense_%s_%d' % (name, num_layers-1)):
        x = dense(x, fmaps=len_out)
        x = apply_bias(x)

    return x

#----------------------------------------------------------------------------
# Generator network used in the paper.

def G_paper(
    shape_latents_in,                         # First input: Latent vectors [minibatch, latent_size].
    tex_latents_in,
    bckd_latents_in,
    labels_in,                          # Second input: Labels [minibatch, label_params_size].
    num_channels        = 1,            # Number of output color channels. Overridden based on dataset.
    resolution          = 32,           # Output resolution. Overridden based on dataset.
    label_params_size   = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    label_param_nums    = None,
    label_param_types   = None,
    fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
    fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
    fmap_max            = 512,          # Maximum number of feature maps in any layer.
    shape_latent_size   = None,         # Dimensionality of the latent vectors. None = min(fmap_base, fmap_max).
    tex_latent_size     = None,
    bckd_latent_size    = None,
    normalize_latents   = True,         # Normalize latent vectors before feeding them to the network?
    use_wscale          = True,         # Enable equalized learning rate?
    use_pixelnorm       = True,         # Enable pixelwise feature vector normalization?
    pixelnorm_epsilon   = 1e-8,         # Constant epsilon for pixelwise feature vector normalization.
    use_leakyrelu       = True,         # True = leaky ReLU, False = ReLU.
    dtype               = 'float32',    # Data type to use for activations and outputs.
    fused_scale         = True,         # True = use fused upscale2d + conv2d, False = separate upscale2d layers.
    structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically.
    is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
    ortho_init          = False,        # True = orthogonal initialisation of weights
    ortho_reg_scale     = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    **kwargs):                          # Ignore unrecognized keyword args.

    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4
    def nf(stage): return [512, 512, 512, 512, 512, 256, 128, 128][stage] # min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
    def PN(x): return pixel_norm(x, epsilon=pixelnorm_epsilon) if use_pixelnorm else x
    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu if use_leakyrelu else tf.nn.relu

    shape_latents_in.set_shape([None, shape_latent_size])
    tex_latents_in.set_shape([None, tex_latent_size])
    bckd_latents_in.set_shape([None, bckd_latent_size])
    labels_in.set_shape([None, label_params_size])

    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def block(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2**res, 2**res)):
            if res == 2: # 4x4
                with tf.variable_scope('Dense'):
                    x = dense(x, fmaps=nf(res-1)*16, gain=np.sqrt(2)/4, use_wscale=use_wscale) # override gain to match the original Theano implementation
                    x = tf.reshape(x, [-1, nf(res-1), 4, 4])
                    x = act(apply_bias(x))
                    x = PN(x)
                with tf.variable_scope('Conv'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                    x = PN(x)
            else: # 8x8 and up
                with tf.variable_scope('Conv0_up'):
                    # x = act(apply_bias(upscale2d_conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                    #x = tf.compat.v2.image.resize(x, [128, 128])
                    x = upsample_features(x)
                    x = conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
                    x = act(apply_bias(apply_noise(x, static=False)))
                    x = PN(x)
                with tf.variable_scope('Conv1'):
                    x = conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
                    x = act(apply_bias(apply_noise(x, static=False)))
                    x = PN(x)
            return x

    def torgb(x, res, ortho_init=False, ortho_reg_scale=0.0): # res = 2..resolution_log2
        lod = resolution_log2 - res
        with tf.variable_scope('ToRGB_lod%d' % lod):
            return apply_bias(conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))

    if ortho_reg_scale > 0.0:
        base_scale = tf.convert_to_tensor(ortho_reg_scale)
    else:
        base_scale = 0.0

    def get_image(this_combo_in, this_res=128):
        this_resolution_log2 = int(np.log2(this_res))
        scale = 0.0

        # Linear structure: simple but inefficient.
        if structure == 'linear':
            x = block(this_combo_in, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
            images_out = torgb(x, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
            for res in range(3, this_resolution_log2 + 1):
                lod = this_resolution_log2 - res
                if ortho_reg_scale > 0.0:
                    fade = tf.clip_by_value(lod - lod_in + 1.0, 0.0, 1.0)
                    scale = tf.multiply(base_scale, fade)
                x = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = torgb(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                images_out = upscale2d(images_out)
                with tf.variable_scope('Grow_lod%d' % lod):
                    images_out = lerp_clip(img, images_out, lod_in - lod)

        # Recursive structure: complex but efficient.
        if structure == 'recursive':
            def grow(x, res, lod):
                if ortho_reg_scale > 0.0:
                    fade = tf.clip_by_value(lod - lod_in + 1.0, 0.0, 1.0)
                    scale = tf.multiply(base_scale, fade)
                else:
                    scale = 0.0 # It's necessary to ensure scale is defined locally within the 'grow' function
                y = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = lambda: upscale2d(torgb(y, res, ortho_init=ortho_init, ortho_reg_scale=scale), 2 ** lod)
                if res > 2: img = cset(img, (lod_in > lod), lambda: upscale2d(
                    lerp(torgb(y, res, ortho_init=ortho_init, ortho_reg_scale=scale),
                         upscale2d(torgb(x, res - 1, ortho_init=ortho_init, ortho_reg_scale=scale)),
                         lod_in - lod), 2 ** lod))
                if lod > 0: img = cset(img, (lod_in < lod), lambda: grow(y, res + 1, lod - 1))
                return img()

            images_out = grow(this_combo_in, 2, this_resolution_log2 - 2)

        return images_out

    # def get_bckd_image(images):
    #     # images = tf.stop_gradient(images)
    #     num_fmaps = 128
    #     fsize = 9
    #     num_layers = 10
    #
    #     with tf.variable_scope('Conv_bckd_1'):
    #         x = act(apply_bias(conv2d(images, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #         x = tf.concat([x, images], axis=1)
    #         x = PN(x)
    #     for i in range(num_layers - 2):
    #         with tf.variable_scope('Conv_bckd_%d' % (i + 2)):
    #             x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #             x = tf.concat([x, images], axis=1)
    #             x = PN(x)
    #     with tf.variable_scope('Conv_bckd_%d' % (num_layers)):
    #         x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=fsize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
    #         x = PN(x)
    #     with tf.variable_scope('ToRGB_bckd'):
    #         bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))
    #
    #     return bckd_img

    def harmonize_images(background_image, face_images):
        face_images = tf.stop_gradient(face_images)

        num_fmaps = 128
        ksize = 3
        num_layers = 5

        x = tf.concat([background_image, face_images], axis=1)
        for i in range(num_layers - 1):
            with tf.variable_scope('Conv_harmonize_%d' % (i + 1)):
                x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                x = tf.concat([x, face_images], axis=1)
                x = PN(x)
        with tf.variable_scope('Conv_harmonize_%d' % (num_layers)):
            x = act(apply_bias(conv2d(x, fmaps=num_fmaps, kernel=ksize, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
            x = PN(x)
        with tf.variable_scope('ToRGB_harmonize'):
            bckd_img = apply_bias(conv2d(x, fmaps=num_channels + 1, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale))

        return bckd_img

    non_exp_shape_latents = shape_latents_in[:, 0:200]
    tex_latents = tf.concat([tex_latents_in, non_exp_shape_latents], axis=1)
    tex_latents = mapping_network(tex_latents, num_layers=8, layer_width=400, len_out=400, name='tex_latent_mapping')

    bckd_latents = tf.concat([shape_latents_in, tex_latents, bckd_latents_in, labels_in], axis=1)
    bckd_latents = mapping_network(bckd_latents, num_layers=8, layer_width=400, len_out=400, name='bckd_latent_mapping')

    tex_res = 256
    with tf.variable_scope('texture'):
        texture = get_image(tex_latents, this_res=tex_res)

    # # Texturing test
    # gradient = np.arange(-1.0, 1.0, 1.0/128.0)
    # gradient_texture = np.tile(gradient[np.newaxis, np.newaxis, np.newaxis, :], [8, 3, 256, 1])
    # texture = tf.convert_to_tensor(gradient_texture, dtype=tf.float32)

    face_images, background_mask, fixed_attn_mask = render_maps_to_image(shape_latents_in, texture, labels_in, 128)

    harmonize = False
    if harmonize:
        with tf.variable_scope('background'):
            bckd_params = tf.concat([bckd_latents_in, labels_in], axis=1)
            background_image = get_image(bckd_params, this_res=128)

        background_image = harmonize_images(background_image, face_images)

        attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask
        background_image = background_image[:, 1:4, :, :]
    else:
        with tf.variable_scope('background'):
            background_image = get_image(bckd_latents, this_res=128)

        attention_mask = tf.sigmoid(background_image[:, 0:1, :, :]) * fixed_attn_mask

    images = background_mask * background_image + (1 - background_mask) * face_images
    #images = (background_mask + attention_mask) * background_image + (1 - background_mask) * (1 - attention_mask) * face_images

    images = tf.transpose(images, [0, 2, 3, 1])
    background_image = tf.transpose(background_image, [0, 2, 3, 1])
    attention_mask = tf.transpose(attention_mask, [0, 2, 3, 1])

    images_up = tf.image.resize_nearest_neighbor(images, [tex_res, tex_res], name="images_up")
    background_up = tf.image.resize_nearest_neighbor(background_image, [tex_res, tex_res], name="background_up")
    attention_mask_up = tf.image.resize_nearest_neighbor(attention_mask, [tex_res, tex_res], name="attention_mask_up")

    images_up = tf.transpose(images_up, [0, 3, 1, 2])
    background_up = tf.transpose(background_up, [0, 3, 1, 2])
    attention_mask_up = tf.transpose(attention_mask_up, [0, 3, 1, 2])

    attention_mask_up = tf.tile(attention_mask_up, [1, 3, 1, 1])

    images_out = tf.concat([images_up, texture, background_up, attention_mask_up], axis=1)

    #assert images_out.dtype == tf.as_dtype(dtype)
    images_out = tf.identity(images_out, name='images_out')
    return images_out

#----------------------------------------------------------------------------
# Discriminator network used in the paper.

def D_paper(
    images_in,                          # Input: Images [minibatch, channel, height, width].
    num_channels        = 1,            # Number of input color channels. Overridden based on dataset.
    resolution          = 32,           # Input resolution. Overridden based on dataset.
    label_size          = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
    fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
    fmap_max            = 512,          # Maximum number of feature maps in any layer.
    use_wscale          = True,         # Enable equalized learning rate?
    mbstd_group_size    = 4,            # Group size for the minibatch standard deviation layer, 0 = disable.
    dtype               = 'float32',    # Data type to use for activations and outputs.
    fused_scale         = True,         # True = use fused conv2d + downscale2d, False = separate downscale2d layers.
    structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically
    is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
    dropout_dict        = None,         # res => keep_prob (used for the CT term of the discriminator loss).
    use_sn              = False,        # True = Enable spectral normalisation of weights
    is_training         = True,
    **kwargs):                          # Ignore unrecognized keyword args.
    
    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4
    def nf(stage): return min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu

    images_in.set_shape([None, num_channels, resolution, resolution])
    images_in = tf.cast(images_in, dtype)
    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def fromrgb(x, res): # res = 2..resolution_log2
        with tf.variable_scope('FromRGB_lod%d' % (resolution_log2 - res)):
            return act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=1, use_wscale=use_wscale, use_sn=use_sn)))
    def block(x, res, keep_prob=1.0): # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2**res, 2**res)):
            if res >= 3: # 8x8 and up
                with tf.variable_scope('Conv0'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                if fused_scale:
                    with tf.variable_scope('Conv1_down'):
                        x = act(apply_bias(conv2d_downscale2d(x, fmaps=nf(res-2), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                else:
                    with tf.variable_scope('Conv1'):
                        x = act(apply_bias(conv2d(x, fmaps=nf(res-2), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                    x = downscale2d(x)
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
            else: # 4x4
                if mbstd_group_size > 1:
                    x = minibatch_stddev_layer(x, mbstd_group_size)
                with tf.variable_scope('Conv'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                with tf.variable_scope('Dense0'):
                    # This FC layer is referred to in the paper as a Conv 4x4
                    x = act(apply_bias(dense(x, fmaps=nf(res-2), use_wscale=use_wscale, use_sn=use_sn)))
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
                with tf.variable_scope('Dense1'):
                    x = apply_bias(dense(x, fmaps=1+label_size, gain=1, use_wscale=use_wscale, use_sn=use_sn))
            return x
    
    # Linear structure: simple but inefficient.
    if structure == 'linear':
        img = images_in
        x = fromrgb(img, resolution_log2)
        for res in range(resolution_log2, 2, -1):
            lod = resolution_log2 - res
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x, res, keep_prob)
            img = downscale2d(img)
            y = fromrgb(img, res - 1)
            with tf.variable_scope('Grow_lod%d' % lod):
                x = lerp_clip(x, y, lod_in - lod)
        combo_out = block(x, 2, keep_prob)

    # Recursive structure: complex but efficient.
    if structure == 'recursive':
        def grow(res, lod):
            x = lambda: fromrgb(downscale2d(images_in, 2**lod), res)
            if lod > 0: x = cset(x, (lod_in < lod), lambda: grow(res + 1, lod - 1))
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x(), res, keep_prob); y = lambda: x
            if res > 2: y = cset(y, (lod_in > lod), lambda: lerp(x, fromrgb(downscale2d(images_in, 2**(lod+1)), res - 1), lod_in - lod))
            return y()
        combo_out = grow(2, resolution_log2 - 2)

    assert combo_out.dtype == tf.as_dtype(dtype)
    scores_out = tf.identity(combo_out[:, :1], name='scores_out')
    labels_out = tf.identity(combo_out[:, 1:], name='labels_out')
    return scores_out, labels_out

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/networks_backup_before_xyz_output.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import numpy as np
import tensorflow as tf

import cv2
import choose_config_file as config
import tfutil
import trimesh.trimesh as tm

try:
    from tf_mesh_renderer.mesh_renderer import rasterize_triangles
except:
    print("networks.py: Not possible to import mesh_renderer.rasterize_triangles. (Only needed for 3D GAN.)")

# NOTE: Do not import any application-specific modules here!

#----------------------------------------------------------------------------

def lerp(a, b, t): return a + (b - a) * t
def lerp_clip(a, b, t): return a + (b - a) * tf.clip_by_value(t, 0.0, 1.0)
def cset(cur_lambda, new_cond, new_lambda): return lambda: tf.cond(new_cond, new_lambda, cur_lambda)

#----------------------------------------------------------------------------
# Function for orthogonal regularisation of weights, as in https://arxiv.org/abs/1809.11096

def orthogonal_regularizer(scale, scope=None):
    """Returns a function that can be used to apply orthogonal regularization to weights.
    Args:
        scale: A Tensor to be used to scale the regularisation loss.
        scope: An optional scope name.
    Returns:
        A function with signature `ortho_reg(weights)` that applies orthogonal regularization.
    """
    def ortho_reg(weights):
        """Applies orthogonal regularization to weights (but does not limit overall norm)."""
        with tf.name_scope(scope, 'orthogonal_regularizer', [weights]) as name:
            shape = weights.get_shape()
            w_twodim = tf.reshape(weights, [np.prod(shape[:-1]), shape[-1]])
            wTw = tf.matmul(w_twodim, w_twodim, transpose_a=True)
            w_off_diag = tf.multiply(wTw, tf.ones_like(wTw) - tf.eye(int(wTw.get_shape()[0])))
            w_off_diag_sq = tf.square(w_off_diag)
            # N.B. In the following, I tried returning the weight-regularisation conditionally, otherwise returning a
            # constant as dummy output. However, it didn't speed up execution, even though not all of the
            # weights need regularising during the first stages of progressive training. My implementation (inspired by
            # the 'cset' function above) was as follows:
            # dummy_constant = tf.constant(0.0, dtype=weights.dtype.base_dtype)
            # return tf.cond(tf.greater(scale, 0.0), lambda: tf.multiply(scale, tf.reduce_mean(w_off_diag_sq), name=name), lambda: dummy_constant)
            # Since this didn't help, I have removed it and just return the scaled weight, where 'scale' should have
            # been multiplied by 'clip(lod - lod_in + 1.0, 0.0, 1.0)' in the generator-building function.
            return tf.multiply(scale, tf.reduce_mean(w_off_diag_sq), name=name)

    return ortho_reg

#----------------------------------------------------------------------------
# Get/create weight tensor for a convolutional or fully-connected layer.

def get_weight(shape, gain=np.sqrt(2), use_wscale=False, fan_in=None, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    if fan_in is None: fan_in = np.prod(shape[:-1])
    if use_wscale:
        std_scale = gain / np.sqrt(fan_in) # "He et al (Xavier/2)"-style weight-scaling for "equalised learning-rate"
        std_init = 1.0
    else:
        std_scale = 1.0
        std_init = gain / np.sqrt(fan_in) # Xavier/2 init from He et al

    if ortho_init:
        initializer = tf.initializers.orthogonal()
    else:
        initializer = tf.initializers.random_normal(0, std_init)

    if tf.contrib.framework.is_tensor(ortho_reg_scale):
        regularizer = orthogonal_regularizer(ortho_reg_scale)
    else:
        regularizer = None

    w = tf.get_variable('weight', shape=shape, initializer=initializer, regularizer=regularizer)
    if use_sn:
        w = sn_normalise(w)
    wscale = tf.constant(np.float32(std_scale), name='wscale')
    return w * wscale

# ----------------------------------------------------------------------------
# Persisting calculation of the spectral norm
# Implementation adapted from that at https://github.com/google/compare_gan/blob/master/compare_gan/src/gans/ops.py
# See paper https://arxiv.org/pdf/1802.05957.pdf

def get_spectral_norm(u_var, w, power_iteration_rounds=1):
    # Use power iteration method to approximate spectral norm.
    # The authors suggest that "one round of power iteration was sufficient in the
    # actual experiment to achieve satisfactory performance". According to
    # observation, the spectral norm become very accurate after ~20 steps.
    u = u_var

    for _ in range(power_iteration_rounds):
        # `v` approximates the first right singular vector of matrix `w`.
        v = tf.nn.l2_normalize(
            tf.matmul(tf.transpose(w), u), axis=None, epsilon=1e-12)
        u = tf.nn.l2_normalize(tf.matmul(w, v), axis=None, epsilon=1e-12)

    # Update persisted approximation.
    with tf.control_dependencies([tf.assign(u_var, u, name="update_u")]):
        u = tf.identity(u)

    # The authors of SN-GAN chose to stop gradient propagating through u and v.
    # In johnme@'s experiments it wasn't clear that this helps, but it doesn't
    # seem to hinder either so it's kept in order to be a faithful implementation.
    u = tf.stop_gradient(u)
    v = tf.stop_gradient(v)

    # Largest singular value of `w`.
    norm_value = tf.matmul(tf.matmul(tf.transpose(u), w), v)
    norm_value.shape.assert_is_fully_defined()
    norm_value.shape.assert_is_compatible_with([1, 1])

    return norm_value

# ----------------------------------------------------------------------------
# Spectral normalisation layer
# Implementation adapted from that at https://github.com/google/compare_gan/blob/master/compare_gan/src/gans/ops.py
# See paper https://arxiv.org/pdf/1802.05957.pdf

def sn_normalise(input_):
    """Performs Spectral Normalization on a weight tensor."""
    if len(input_.shape) < 2:
        raise ValueError(
            "Spectral norm can only be applied to multi-dimensional tensors")

    # The paper says to flatten convnet kernel weights from (C_out, C_in, KH, KW)
    # to (C_out, C_in * KH * KW). But Sonnet's and Compare_gan's Conv2D kernel
    # weight shape is (KH, KW, C_in, C_out), so it should be reshaped to
    # (KH * KW * C_in, C_out), and similarly for other layers that put output
    # channels as last dimension.
    # n.b. this means that w here is equivalent to w.T in the paper.
    w = tf.reshape(input_, (-1, input_.shape[-1]))

    # Persisted approximation of first left singular vector of matrix `w`.
    u_var = tf.get_variable(
        "u_var",
        shape=(w.shape[0], 1),
        dtype=w.dtype,
        initializer=tf.random_normal_initializer(),
        trainable=False)

    # Define also a version of u_var corresponding to the normalised weights (for diagnostics only)
    u_var_normd = tf.get_variable(
        "u_var_normd",
        shape=(w.shape[0], 1),
        dtype=w.dtype,
        initializer=tf.random_normal_initializer(),
        trainable=False)

    norm_value = get_spectral_norm(u_var, w, power_iteration_rounds=1)
    w_normalized = w / norm_value

    # Find the norm for the normalised weights. (Diagnostic only.)
    normalised_norm_value = get_spectral_norm(u_var_normd, w_normalized, power_iteration_rounds=1)

    norm_value = tfutil.autosummary('SN/u_norm', norm_value)
    normalised_norm_value = tfutil.autosummary('SN/u_normd_norm', normalised_norm_value)

    with tf.control_dependencies([norm_value, normalised_norm_value]):
        # Unflatten normalized weights to match the unnormalized tensor.
        w_tensor_normalized = tf.reshape(w_normalized, input_.shape)
    return w_tensor_normalized

#----------------------------------------------------------------------------
# Fully-connected layer.

def dense(x, fmaps, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    if len(x.shape) > 2:
        x = tf.reshape(x, [-1, np.prod([d.value for d in x.shape[1:]])])
    w = get_weight([x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)
    return tf.matmul(x, w)

#----------------------------------------------------------------------------
# Convolutional layer.

def conv2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.cast(w, x.dtype)

    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1, 1, 1, 1], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,1,1,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Apply bias to the given activation tensor.

def apply_bias(x):
    b = tf.get_variable('bias', shape=[x.shape[1]], initializer=tf.initializers.zeros())
    b = tf.cast(b, x.dtype)
    if len(x.shape) == 2:
        return x + b
    else:
        return x + tf.reshape(b, [1, -1, 1, 1])

#----------------------------------------------------------------------------
# Leaky ReLU activation. Same as tf.nn.leaky_relu, but supports FP16.

def leaky_relu(x, alpha=0.2):
    with tf.name_scope('LeakyRelu'):
        alpha = tf.constant(alpha, dtype=x.dtype, name='alpha')
        return tf.maximum(x * alpha, x)

#----------------------------------------------------------------------------
# Nearest-neighbor upscaling layer.

def upscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Upscale2D'):
        s = x.shape
        x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
        x = tf.tile(x, [1, 1, 1, factor, 1, factor])
        x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
        return x

#----------------------------------------------------------------------------
# Fused upscale2d + conv2d.
# Faster and uses less memory than performing the operations separately.

def upscale2d_conv2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, fmaps, x.shape[1].value], gain=gain, use_wscale=use_wscale, fan_in=(kernel**2)*x.shape[1].value, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.pad(w, [[1,1], [1,1], [0,0], [0,0]], mode='CONSTANT')
    w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]])
    w = tf.cast(w, x.dtype)
    if config.num_gpus > 0:
        os = [tf.shape(x)[0], fmaps, x.shape[2] * 2, x.shape[3] * 2]
        return tf.nn.conv2d_transpose(x, w, os, strides=[1,1,2,2], padding='SAME', data_format='NCHW')
    else: # 'CPU'
        os = [tf.shape(x)[0], x.shape[2] * 2, x.shape[3] * 2, fmaps]
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d_transpose(x, w, os, strides=[1,2,2,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Box filter downscaling layer.

def downscale2d(x, factor=2):
    assert isinstance(factor, int) and factor >= 1
    if factor == 1: return x
    with tf.variable_scope('Downscale2D'):
        if config.num_gpus > 0:
            ksize = [1, 1, factor, factor]
            return tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NCHW') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
        else:  # 'CPU'
            ksize = [1, factor, factor, 1]
            x = tf.transpose(x, [0, 2, 3, 1])
            pool = tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NHWC') # NOTE: requires tf_config['graph_options.place_pruned_graph'] = True
            return tf.transpose(pool, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Fused conv2d + downscale2d.
# Faster and uses less memory than performing the operations separately.

def conv2d_downscale2d(x, fmaps, kernel, gain=np.sqrt(2), use_wscale=False, use_sn=False, ortho_init=False, ortho_reg_scale=0.0):
    assert kernel >= 1 and kernel % 2 == 1
    w = get_weight([kernel, kernel, x.shape[1].value, fmaps], gain=gain, use_wscale=use_wscale, use_sn=use_sn, ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)
    w = tf.pad(w, [[1,1], [1,1], [0,0], [0,0]], mode='CONSTANT')
    w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]]) * 0.25
    w = tf.cast(w, x.dtype)
    if config.num_gpus > 0:
        return tf.nn.conv2d(x, w, strides=[1,1,2,2], padding='SAME', data_format='NCHW')
    else:  # 'CPU'
        x = tf.transpose(x, [0, 2, 3, 1])
        conv = tf.nn.conv2d(x, w, strides=[1,2,2,1], padding='SAME', data_format='NHWC')
        return tf.transpose(conv, [0, 3, 1, 2])

#----------------------------------------------------------------------------
# Pixelwise feature vector normalization.

def pixel_norm(x, epsilon=1e-8):
    with tf.variable_scope('PixelNorm'):
        return x * tf.rsqrt(tf.reduce_mean(tf.square(x), axis=1, keepdims=True) + epsilon)

#----------------------------------------------------------------------------
# Minibatch standard deviation.
# Described in Section 3 of the paper and in Appendix A.1
def minibatch_stddev_layer(x, group_size=4):
    with tf.variable_scope('MinibatchStddev'):
        group_size = tf.minimum(group_size, tf.shape(x)[0])     # Minibatch must be divisible by (or smaller than) group_size.
        s = x.shape                                             # [NCHW]  Input shape.
        y = tf.reshape(x, [group_size, -1, s[1], s[2], s[3]])   # [GMCHW] Split minibatch into M groups of size G.
        y = tf.cast(y, tf.float32)                              # [GMCHW] Cast to FP32.
        y -= tf.reduce_mean(y, axis=0, keepdims=True)           # [GMCHW] Subtract mean over group.
        y = tf.reduce_mean(tf.square(y), axis=0)                # [MCHW]  Calc variance over group.
        y = tf.sqrt(y + 1e-8)                                   # [MCHW]  Calc stddev over group.
        y = tf.reduce_mean(y, axis=[1,2,3], keepdims=True)      # [M111]  Take average over fmaps and pixels.
        y = tf.cast(y, x.dtype)                                 # [M111]  Cast back to original data type.
        y = tf.tile(y, [group_size, 1, s[2], s[3]])             # [N1HW]  Replicate over group and pixels.
        return tf.concat([x, y], axis=1)                        # [NCHW]  Append as new fmap.

# ----------------------------------------------------------------------------
# Get projection of texture-space values to vertices

def get_tex_to_vertices_proj_matrix(vts, res=128):
    # Create weight matrix of size num_vertices x num_pixels
    # used to project texture space values to vertices.
    # Each row of the matrix will contain four non-zero values corresponding to the
    # influence of the four pixels surrounding that vertex location in texture space.
    weight_matrix = np.zeros([len(vts), res, res], dtype=np.float32)

    for i, vt in enumerate(vts):
        u = vt[0]
        v = 1.0 - vt[1]

        # Scale texture coordinate to pixel space.
        # E.g. [0, 1] -> [0, 127]
        xp = u * (res - 1)
        yp = v * (res - 1)

        # Find the discrete pixel coordinate for the surrounding four pixels.
        pix_x1 = np.floor(xp).astype(int)
        pix_x2 = np.ceil(xp).astype(int)
        if pix_x2 == pix_x1:
            pix_x2 = pix_x2 + 1

        pix_y1 = np.floor(yp).astype(int)
        pix_y2 = np.ceil(yp).astype(int)
        if pix_y2 == pix_y1:
            pix_y2 = pix_y2 + 1

        # Find bi-linear interpolation weights for each surrounding pixel and add them to weights_matrix.
        # N.B. No normalisation is required here since (x2 - x1)(y2 - y1) is always equal to 1.
        weight_matrix[i, pix_y1, pix_x1] = (pix_x2 - xp) * (pix_y2 - yp)
        if pix_y2 < res:
            weight_matrix[i, pix_y2, pix_x1] = (pix_x2 - xp) * (yp - pix_y1)
        if pix_x2 < res:
            weight_matrix[i, pix_y1, pix_x2] = (xp - pix_x1) * (pix_y2 - yp)
        if pix_y2 < res and pix_x2 < res:
            weight_matrix[i, pix_y2, pix_x2] = (xp - pix_x1) * (yp - pix_y1)

    weight_matrix = np.reshape(weight_matrix, [len(vts), -1])

    return weight_matrix

# ----------------------------------------------------------------------------
# render_maps_to_image

def render_maps_to_image(xyz_in_uv, rgb_in_uv, pose, background_images, res):
    pose_split = tf.split(pose, 2, axis=1)
    yaws = tf.squeeze(pose_split[0])
    pitches = tf.squeeze(pose_split[1])
    background_images = tf.transpose(background_images, [0, 2, 3, 1])

    trimesh = tm.TriMesh.FromOBJ_FileName('mm_sagem_28_tri_no_neck.obj')
    tl_np = np.array(trimesh.faces)
    tl = tf.convert_to_tensor(tl_np, dtype=tf.int32)

    tex_to_v_proj_matrix_np = get_tex_to_vertices_proj_matrix(trimesh.vt, res=res)
    tex_to_v_proj_matrix = tf.convert_to_tensor(tex_to_v_proj_matrix_np, dtype=tf.float32)  # Has dimensions [vertices, pixels]

    minibatch_size = tf.shape(xyz_in_uv)[0]
    mean_shape_map_np = np.load('mm_sagem_28_tri_shape_map.npy')
    mean_shape_map_np = cv2.resize(mean_shape_map_np, (res, res))
    mean_shape_map = tf.convert_to_tensor(mean_shape_map_np, dtype=tf.float32)
    mean_shape_map = tf.image.resize_images(mean_shape_map, [res, res], align_corners=True)
    mean_shape_map_batch = tf.tile(tf.expand_dims(mean_shape_map, 0), [minibatch_size, 1, 1, 1])

    shape_map = mean_shape_map_batch #+ tf.transpose(xyz_in_uv, [0, 2, 3, 1])

    shape_pvec = tf.reshape(shape_map, [minibatch_size, -1, 3])

    shape_vvec = tf.tensordot(shape_pvec, tex_to_v_proj_matrix, axes=[[1], [1]])
    # Transpose dimensions: [batch, xyz, vertices] -> [batch, vertices, xyz]
    shape_vvec = tf.transpose(shape_vvec, [0, 2, 1])

    texture_pvec = tf.reshape(tf.transpose(rgb_in_uv, [0, 2, 3, 1]), [minibatch_size, -1, 3])  # [batch, pixels, rgb]

    texture_vvec = tf.tensordot(texture_pvec, tex_to_v_proj_matrix, axes=[[1], [1]])
    # Transpose dimensions: [batch, rgb, vertices] -> [batch, vertices, rgb]
    texture_vvec = tf.transpose(texture_vvec, [0, 2, 1])

    # Apply pose transform
    zeros = tf.zeros(minibatch_size)
    ones = tf.ones(minibatch_size)

    Rx = tf.stack([ones,  zeros,           zeros,            zeros,
                   zeros, tf.cos(pitches), -tf.sin(pitches), zeros,
                   zeros, tf.sin(pitches), tf.cos(pitches),  zeros,
                   zeros, zeros,           zeros,            ones])
    Rx = tf.reshape(Rx, (4, 4, minibatch_size))
    Rx = tf.transpose(Rx, [2, 0, 1])

    Ry = tf.stack([tf.cos(yaws),  zeros, tf.sin(yaws), zeros,
                   zeros,         ones,  zeros,        zeros,
                   -tf.sin(yaws), zeros, tf.cos(yaws), zeros,
                   zeros,         zeros, zeros,        ones])
    Ry = tf.reshape(Ry, (4, 4, minibatch_size))
    Ry = tf.transpose(Ry, [2, 0, 1])

    R = tf.matmul(Ry, Rx)

    # Simulate rotation of the head by transforming four feature points
    eye_left = tf.matmul(shape_vvec[:, 718:719, :], R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    eye_right = tf.matmul(shape_vvec[:, 395:396, :], R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_left = tf.matmul(shape_vvec[:, 637:638, :], R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]
    mouth_right = tf.matmul(shape_vvec[:, 388:389, :], R[:, 0:3, 0:3], transpose_b=True)[:, 0, 0:2]

    # TODO: NEED TO ADD NOISE TO THESE POINTS TO SIMULATE POOR DETECTION IN THE TRAINING IMAGES

    # Now that we know what the rotated head will look like, we calculate the roll rotation and transform to put eyes in correct locations

    x_prime = eye_left - eye_right
    y_prime = 0.5 * (eye_right + eye_left) - 0.5 * (mouth_right + mouth_left)
    size = tf.maximum(4.0 * tf.norm(x_prime, axis=1), 3.6 * tf.norm(y_prime, axis=1))
    centre_face = 0.5 * (eye_right + eye_left) - 0.1 * y_prime
    angle = (np.pi / 2.0) - tf.atan2(y_prime[:, 1], y_prime[:, 0])

    # Build the matrix to translate the face in the X/Y plane by subtracting centre_face
    T = tf.stack([ones,   zeros, zeros, -centre_face[:, 0],
                  zeros,  ones,  zeros, -centre_face[:, 1],
                  zeros,  zeros, ones,  zeros,
                  zeros,  zeros, zeros, ones])
    T = tf.reshape(T, (4, 4, minibatch_size))
    T = tf.transpose(T, [2, 0, 1])

    # Build rotation matrix to rotate the head in the X/Y plane so that the eyes are level
    Rz = tf.stack([tf.cos(angle), -tf.sin(angle), zeros, zeros,
                   tf.sin(angle), tf.cos(angle),  zeros, zeros,
                   zeros,         zeros,          ones,  zeros,
                   zeros,         zeros,          zeros, ones])
    Rz = tf.reshape(Rz, (4, 4, minibatch_size))
    Rz = tf.transpose(Rz, [2, 0, 1])

    transform = tf.matmul(T, R)
    #transform = tf.matmul(Rz, transform)

    # Set up default orthogonal projection matrix (with flipped y-axis)
    projection_matrices = tf.stack([ones,  zeros,  zeros, zeros,
                                    zeros, -ones,  zeros, zeros,
                                    zeros, zeros,  ones,  zeros,
                                    zeros, zeros,  zeros, size / 2.0])
    projection_matrices = tf.reshape(projection_matrices, (4, 4, minibatch_size))
    projection_matrices = tf.transpose(projection_matrices, [2, 0, 1])

    projection_matrices = tf.matmul(projection_matrices, transform)

    images_out = rasterize_triangles.rasterize_triangles(shape_vvec, texture_vvec, tl, projection_matrices, res,
                                                         res, background_images)
    images_out.set_shape([None, None, None, 3])
    images_out = tf.transpose(images_out, [0, 3, 1, 2])

    return images_out

#----------------------------------------------------------------------------
# Generator network used in the paper.

def mapping_network(params, num_layers, layer_width):
    x = params
    num_params = params.shape[1]

    for i in range(num_layers-1):
        with tf.variable_scope('Dense_%d' % i):
            x = dense(x, fmaps=layer_width)
            x = leaky_relu(x)

    with tf.variable_scope('Dense_%d' % (num_layers-1)):
        x = dense(x, fmaps=num_params)
        x = tf.sigmoid(x) * 2.0 - 0.5

    return x

#----------------------------------------------------------------------------
# Wrapper function to call G_paper in 3D mode, i.e. with 3 positional args.

def G_3d(latents_in,
         labels_in,
         pose_in,
         **kwargs):
    return G_paper(latents_in, labels_in, pose_in, **kwargs)

#----------------------------------------------------------------------------
# Generator network used in the paper.

def G_paper(
    latents_in,                         # First input: Latent vectors [minibatch, latent_size].
    labels_in,                          # Second input: Labels [minibatch, label_params_size].
    pose_in             = None,         #
    num_channels        = 1,            # Number of output color channels. Overridden based on dataset.
    resolution          = 32,           # Output resolution. Overridden based on dataset.
    label_params_size   = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
    fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
    fmap_max            = 512,          # Maximum number of feature maps in any layer.
    latent_size         = None,         # Dimensionality of the latent vectors. None = min(fmap_base, fmap_max).
    normalize_latents   = True,         # Normalize latent vectors before feeding them to the network?
    use_wscale          = True,         # Enable equalized learning rate?
    use_pixelnorm       = True,         # Enable pixelwise feature vector normalization?
    pixelnorm_epsilon   = 1e-8,         # Constant epsilon for pixelwise feature vector normalization.
    use_leakyrelu       = True,         # True = leaky ReLU, False = ReLU.
    dtype               = 'float32',    # Data type to use for activations and outputs.
    fused_scale         = True,         # True = use fused upscale2d + conv2d, False = separate upscale2d layers.
    structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically.
    is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
    pixel_wise_norm     = True,         # Set to False to disable pixel-wise feature vector normalisation.
    ortho_init          = False,        # True = orthogonal initialisation of weights
    ortho_reg_scale     = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    three_d             = False,        # True = Generate 3D shape and use renderer to produce image.
    **kwargs):                          # Ignore unrecognized keyword args.

    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4
    def nf(stage): return min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
    def PN(x): return pixel_norm(x, epsilon=pixelnorm_epsilon) if use_pixelnorm else x
    if latent_size is None: latent_size = nf(0)
    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu if use_leakyrelu else tf.nn.relu

    latents_in.set_shape([None, latent_size])
    labels_in.set_shape([None, label_params_size])

    if three_d:
        pose_in.set_shape([None, 2])
        combo_in_bg = tf.cast(tf.concat([latents_in, pose_in, labels_in], axis=1), dtype)

    combo_in_x = tf.cast(tf.concat([latents_in, labels_in], axis=1), dtype)
    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def block(x, res, ortho_init=False, ortho_reg_scale=0.0):  # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2 ** res, 2 ** res)):
            if res == 2:  # 4x4
                if normalize_latents: x = pixel_norm(x, epsilon=pixelnorm_epsilon)
                with tf.variable_scope('Dense'):
                    x = dense(x, fmaps=nf(res - 1) * 16, gain=np.sqrt(2) / 4, use_wscale=use_wscale,
                              ortho_init=ortho_init,
                              ortho_reg_scale=ortho_reg_scale)  # override gain to match the original Theano implementation
                    x = tf.reshape(x, [-1, nf(res - 1), 4, 4])
                    x = act(apply_bias(x))
                    if pixel_wise_norm:
                        x = PN(x)
                with tf.variable_scope('Conv'):
                    x = act(apply_bias(
                        conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init,
                               ortho_reg_scale=ortho_reg_scale)))
                    if pixel_wise_norm:
                        x = PN(x)
            else:  # 8x8 and up
                if fused_scale:
                    with tf.variable_scope('Conv0_up'):
                        x = act(apply_bias(upscale2d_conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale,
                                                            ortho_init=ortho_init, ortho_reg_scale=ortho_reg_scale)))
                        if pixel_wise_norm:
                            x = PN(x)
                else:
                    x = upscale2d(x)
                    with tf.variable_scope('Conv0'):
                        x = act(apply_bias(
                            conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init,
                                   ortho_reg_scale=ortho_reg_scale)))
                        if pixel_wise_norm:
                            x = PN(x)
                with tf.variable_scope('Conv1'):
                    x = act(apply_bias(
                        conv2d(x, fmaps=nf(res - 1), kernel=3, use_wscale=use_wscale, ortho_init=ortho_init,
                               ortho_reg_scale=ortho_reg_scale)))
                    if pixel_wise_norm:
                        x = PN(x)
            return x

    def torgb(x, res, ortho_init=False, ortho_reg_scale=0.0):  # res = 2..resolution_log2
        lod = resolution_log2 - res
        with tf.variable_scope('ToRGB_lod%d' % lod):
            return apply_bias(
                conv2d(x, fmaps=num_channels, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init,
                       ortho_reg_scale=ortho_reg_scale))

    def torgb_3d(x, bg, pose, res, ortho_init=False, ortho_reg_scale=0.0):  # res = 2..resolution_log2
        lod = resolution_log2 - res
        with tf.variable_scope('ToRGBXYZ_lod%d' % lod):
            xyzrgb = apply_bias(conv2d(x, fmaps=6, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init,
                                       ortho_reg_scale=ortho_reg_scale))
        with tf.variable_scope('ToRGB_bg_lod%d' % lod):
            rgb_bg = apply_bias(conv2d(bg, fmaps=3, kernel=1, gain=1, use_wscale=use_wscale, ortho_init=ortho_init,
                                       ortho_reg_scale=ortho_reg_scale))
        xyz_rgb = tf.split(xyzrgb, 2, axis=1)  # Assuming NCHW
        xyz = xyz_rgb[0]
        rgb = xyz_rgb[1]
        xyz_loss = tf.reduce_mean(tf.square(xyz))
        tf.add_to_collection('xyz_losses', xyz_loss)
        return render_maps_to_image(xyz, rgb, pose, background_images=rgb_bg, res=2 ** res)

    if ortho_reg_scale > 0.0:
        base_scale = tf.convert_to_tensor(ortho_reg_scale)
    else:
        base_scale = 0.0
        scale = 0.0

    # Linear structure: simple but inefficient.
    if structure == 'linear':
        x = block(combo_in_x, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
        if three_d:
            with tf.variable_scope('ThreeD'):
                bg = block(combo_in_bg, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
            images_out = torgb_3d(x, bg, pose_in, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
        else:
            images_out = torgb(x, 2, ortho_init=ortho_init, ortho_reg_scale=base_scale)
        for res in range(3, resolution_log2 + 1):
            lod = resolution_log2 - res
            if ortho_reg_scale > 0.0:
                fade = tf.clip_by_value(lod - lod_in + 1.0, 0.0, 1.0)
                scale = tf.multiply(base_scale, fade)
            x = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
            if three_d:
                with tf.variable_scope('ThreeD'):
                    bg = block(bg, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = torgb_3d(x, bg, pose_in, res, ortho_init=ortho_init, ortho_reg_scale=scale)
            else:
                img = torgb(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
            images_out = upscale2d(images_out)
            with tf.variable_scope('Grow_lod%d' % lod):
                images_out = lerp_clip(img, images_out, lod_in - lod)

    # Recursive structure: complex but efficient.
    if structure == 'recursive':
        def grow(x_bg_tuple, res, lod):
            if type(x_bg_tuple) is tuple:
                (x, bg) = x_bg_tuple
            else:
                x = x_bg_tuple

            if ortho_reg_scale > 0.0:
                fade = tf.clip_by_value(lod - lod_in + 1.0, 0.0, 1.0)
                scale = tf.multiply(base_scale, fade)
            else:
                scale = 0.0 # It's necessary to ensure scale is defined locally within the 'grow' function
            y = block(x, res, ortho_init=ortho_init, ortho_reg_scale=scale)
            if three_d:
                with tf.variable_scope('ThreeD'):
                    y_bg = block(bg, res, ortho_init=ortho_init, ortho_reg_scale=scale)
                img = lambda: upscale2d(torgb_3d(y, y_bg, pose_in, res, ortho_init=ortho_init, ortho_reg_scale=scale), 2**lod)
            else:
                img = lambda: upscale2d(torgb(y, res, ortho_init=ortho_init, ortho_reg_scale=scale), 2 ** lod)
            if three_d:
                if res > 2: img = cset(img, (lod_in > lod), lambda: upscale2d(
                    lerp(torgb_3d(y, y_bg, pose_in, res, ortho_init=ortho_init, ortho_reg_scale=scale),
                         upscale2d(torgb_3d(x, bg, pose_in, res - 1, ortho_init=ortho_init, ortho_reg_scale=scale)),
                         lod_in - lod), 2 ** lod))
            else:
                if res > 2: img = cset(img, (lod_in > lod), lambda: upscale2d(
                    lerp(torgb(y, res, ortho_init=ortho_init, ortho_reg_scale=scale),
                         upscale2d(torgb(x, res - 1, ortho_init=ortho_init, ortho_reg_scale=scale)),
                         lod_in - lod), 2 ** lod))
            if three_d:
                y_bg_tuple = (y, y_bg)
            else:
                y_bg_tuple = y
            if lod > 0: img = cset(img, (lod_in < lod), lambda: grow(y_bg_tuple, res + 1, lod - 1))
            return img()

        if three_d:
            x_bg_tuple = (combo_in_x, combo_in_bg)
        else:
            x_bg_tuple = combo_in_x

        images_out = grow(x_bg_tuple, 2, resolution_log2 - 2)

    assert images_out.dtype == tf.as_dtype(dtype)
    images_out = tf.identity(images_out, name='images_out')
    return images_out

#----------------------------------------------------------------------------
# Discriminator network used in the paper.

def D_paper(
    images_in,                          # Input: Images [minibatch, channel, height, width].
    num_channels        = 1,            # Number of input color channels. Overridden based on dataset.
    resolution          = 32,           # Input resolution. Overridden based on dataset.
    label_size          = 0,            # Dimensionality of the labels, 0 if no labels. Overridden based on dataset.
    fmap_base           = 8192,         # Overall multiplier for the number of feature maps.
    fmap_decay          = 1.0,          # log2 feature map reduction when doubling the resolution.
    fmap_max            = 512,          # Maximum number of feature maps in any layer.
    use_wscale          = True,         # Enable equalized learning rate?
    mbstd_group_size    = 4,            # Group size for the minibatch standard deviation layer, 0 = disable.
    dtype               = 'float32',    # Data type to use for activations and outputs.
    fused_scale         = True,         # True = use fused conv2d + downscale2d, False = separate downscale2d layers.
    structure           = None,         # 'linear' = human-readable, 'recursive' = efficient, None = select automatically
    is_template_graph   = False,        # True = template graph constructed by the Network class, False = actual evaluation.
    dropout_dict        = None,         # res => keep_prob (used for the CT term of the discriminator loss).
    use_sn              = False,        # True = Enable spectral normalisation of weights
    is_training         = True,
    **kwargs):                          # Ignore unrecognized keyword args.
    
    resolution_log2 = int(np.log2(resolution))
    assert resolution == 2**resolution_log2 and resolution >= 4
    def nf(stage): return min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
    if structure is None: structure = 'linear' if is_template_graph else 'recursive'
    act = leaky_relu

    images_in.set_shape([None, num_channels, resolution, resolution])
    images_in = tf.cast(images_in, dtype)
    lod_in = tf.cast(tf.get_variable('lod', initializer=np.float32(0.0), trainable=False), dtype)

    # Building blocks.
    def fromrgb(x, res): # res = 2..resolution_log2
        with tf.variable_scope('FromRGB_lod%d' % (resolution_log2 - res)):
            return act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=1, use_wscale=use_wscale, use_sn=use_sn)))
    def block(x, res, keep_prob=1.0): # res = 2..resolution_log2
        with tf.variable_scope('%dx%d' % (2**res, 2**res)):
            if res >= 3: # 8x8 and up
                with tf.variable_scope('Conv0'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                if fused_scale:
                    with tf.variable_scope('Conv1_down'):
                        x = act(apply_bias(conv2d_downscale2d(x, fmaps=nf(res-2), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                else:
                    with tf.variable_scope('Conv1'):
                        x = act(apply_bias(conv2d(x, fmaps=nf(res-2), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                    x = downscale2d(x)
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
            else: # 4x4
                if mbstd_group_size > 1:
                    x = minibatch_stddev_layer(x, mbstd_group_size)
                with tf.variable_scope('Conv'):
                    x = act(apply_bias(conv2d(x, fmaps=nf(res-1), kernel=3, use_wscale=use_wscale, use_sn=use_sn)))
                with tf.variable_scope('Dense0'):
                    # This FC layer is referred to in the paper as a Conv 4x4
                    x = act(apply_bias(dense(x, fmaps=nf(res-2), use_wscale=use_wscale, use_sn=use_sn)))
                if keep_prob < 1.0 and is_training:
                    x = tf.nn.dropout(x, keep_prob=keep_prob, name=('dropout_%d_%f' % (res, keep_prob)).rstrip('0'))
                with tf.variable_scope('Dense1'):
                    x = apply_bias(dense(x, fmaps=1+label_size, gain=1, use_wscale=use_wscale, use_sn=use_sn))
            return x
    
    # Linear structure: simple but inefficient.
    if structure == 'linear':
        img = images_in
        x = fromrgb(img, resolution_log2)
        for res in range(resolution_log2, 2, -1):
            lod = resolution_log2 - res
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x, res, keep_prob)
            img = downscale2d(img)
            y = fromrgb(img, res - 1)
            with tf.variable_scope('Grow_lod%d' % lod):
                x = lerp_clip(x, y, lod_in - lod)
        combo_out = block(x, 2, keep_prob)

    # Recursive structure: complex but efficient.
    if structure == 'recursive':
        def grow(res, lod):
            x = lambda: fromrgb(downscale2d(images_in, 2**lod), res)
            if lod > 0: x = cset(x, (lod_in < lod), lambda: grow(res + 1, lod - 1))
            try:
                keep_prob = dropout_dict[res]
            except:
                keep_prob = 1.0
            x = block(x(), res, keep_prob); y = lambda: x
            if res > 2: y = cset(y, (lod_in > lod), lambda: lerp(x, fromrgb(downscale2d(images_in, 2**(lod+1)), res - 1), lod_in - lod))
            return y()
        combo_out = grow(2, resolution_log2 - 2)

    assert combo_out.dtype == tf.as_dtype(dtype)
    scores_out = tf.identity(combo_out[:, :1], name='scores_out')
    labels_out = tf.identity(combo_out[:, 1:], name='labels_out')
    return scores_out, labels_out

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/obj_to_shape_map.py <==
#!/usr/bin/env python

"""Read OBJ and plot shape in a square texture space"""

import argparse
import sys
import scipy.misc
import numpy as np
import trimesh.trimesh as tm
import OpenGL.GL as GL
import OpenGL.GLUT as GLUT
import imageio


def InitGL():
    GL.glDisable(GL.GL_LIGHTING)
    GL.glClearColor(0.0, 0.0, 0.0, 0.0)
    GL.glClearDepth(1.0)
    GL.glDepthFunc(GL.GL_LESS)
    GL.glEnable(GL.GL_DEPTH_TEST)
    GL.glShadeModel(GL.GL_SMOOTH)
    GL.glMatrixMode(GL.GL_PROJECTION)
    GL.glLoadIdentity()
    GL.glOrtho(-0.5, 0.5, -0.5, 0.5, 1.0, 100.0)
    GL.glMatrixMode(GL.GL_MODELVIEW)


def render_shape_map(trimesh, obj_filestem, vres, hres):

    GLUT.glutInit(sys.argv)
    GLUT.glutInitDisplayMode(GLUT.GLUT_RGBA | GLUT.GLUT_DOUBLE | GLUT.GLUT_DEPTH)
    GLUT.glutInitWindowSize(hres, vres)
    GLUT.glutInitWindowPosition(200, 200)

    window = GLUT.glutCreateWindow('Normal map')
    InitGL()

    GL.glClear(GL.GL_COLOR_BUFFER_BIT | GL.GL_DEPTH_BUFFER_BIT)

    GL.glLoadIdentity()
    GL.glTranslatef(-0.5, -0.5, -50.0)

    # Draw Cube (multiple quads)
    GL.glBegin(GL.GL_TRIANGLES)

    min_val = np.amin(trimesh.vs)
    trimesh.vs -= min_val

    max_val = np.amax(trimesh.vs)
    trimesh.vs /= max_val

    for face, face_tex in zip(trimesh.faces, trimesh.faces_tex):
        for v_index, t_index in zip(face, face_tex):
            vs = trimesh.vs[v_index]
            vt = trimesh.vt[t_index]

            R = vs[0]
            G = vs[1]
            B = vs[2]

            U = vt[0]
            V = vt[1]

            GL.glColor3f(R, G, B)
            GL.glVertex2f(U, V)
    GL.glEnd()

    shape_map = GL.glReadPixels(0, 0, hres, vres, GL.GL_RGB, GL.GL_FLOAT)
    shape_map = (shape_map[::-1,:,:])

    # Output normal_map to PNG...
    imageio.imwrite(obj_filestem + '_shape_map.png', shape_map)
    # ...and to NPY
    np.save(obj_filestem + '_shape_map.npy', shape_map)

    GLUT.glutSwapBuffers()


def main():

    ################################
    #   GET COMMAND-LINE OPTIONS   #
    ################################

    # Use nargs to specify how many arguments an option should take.
    ap = argparse.ArgumentParser(description='Create normal map from an OBJ file.')
    ap.add_argument('obj_filestem', nargs=1, type=str, help='path/name of OBJ file without file-extension')
    ap.add_argument('resolution', nargs=1, type=int, help='Resolution of output image, e.g. 128')

    opts = ap.parse_args()
    obj_filestem = opts.obj_filestem[0]
    resolution = opts.resolution[0]

    print('obj_filestem is %s' % obj_filestem)
    print('resolution is %d' % resolution)

    ################################
    #        MAIN PROCESSING       #
    ################################

    obj_filename = obj_filestem + '.obj'

    trimesh = tm.TriMesh.FromOBJ_FileName(obj_filename)

    render_shape_map(trimesh, obj_filestem, resolution, resolution)


if __name__ == "__main__":
    main()


==> plots/032-fake-images-21/src/tf_laplacian_pyramid.py <==
#!python
# -*- coding: utf-8 -*-
"""Inspired from https://github.com/mtyka/laploss/blob/master/laploss.py"""

import numpy as np
import tensorflow as tf


def gauss_kernel(size=5, sigma=1.0):
    grid = np.float32(np.mgrid[0:size, 0:size].T)
    gaussian = lambda x: np.exp(np.sum((x - size // 2) ** 2, axis=2) / (-2 * sigma ** 2))
    kernel = gaussian(grid)
    kernel /= np.sum(kernel)
    return kernel


def conv_gauss(t_input, stride=1, k_size=5, sigma=1.0, scope=None):
    with tf.name_scope('conv_gauss' if scope is None else scope):
        t_kernel = tf.reshape(tf.constant(gauss_kernel(size=k_size, sigma=sigma), tf.float32),
                              [k_size, k_size, 1, 1])
        t_kernel3 = tf.concat([t_kernel] * t_input.get_shape()[3], axis=2)
        # t_kernel3: HWC
        t_result = tf.nn.depthwise_conv2d(t_input, t_kernel3, strides=[1, stride, stride, 1], padding='SAME')
    return t_result


def pyrDown(t_input, t_mask=None, k_size=5, sigma=1.0, scope=None):
    with tf.name_scope('pyrDown' if scope is None else scope):
        # blur and downsample the input image and the mask:
        bl = conv_gauss(t_input, stride=2, k_size=k_size, sigma=sigma, scope='BlurDnImg')
        if t_mask is not None:
            mask_bl = conv_gauss(t_mask, stride=2, k_size=k_size, sigma=sigma, scope='BlurDnMask')
            # compensate the null pixel that are outside the object:
            bl = tf.where(tf.less(mask_bl, 1e-7), tf.zeros_like(bl), bl / mask_bl)
            # binarize the mask for the next level:
            mask_down = tf.where(tf.less(mask_bl, 1e-7), tf.zeros_like(bl), tf.ones_like(bl))
            return bl, mask_down
    return bl, None


def pyrUp(t_input, t_mask=None, k_size=5, sigma=1.0, scope=None):
    with tf.name_scope('pyrUp' if scope is None else scope):
        # Up-sample and blur:
        t_kernel = tf.reshape(tf.constant(gauss_kernel(size=k_size, sigma=sigma), tf.float32), [k_size, k_size, 1, 1])
        w = tf.concat([t_kernel] * t_input.get_shape()[3], axis=2)
        w = tf.pad(w, [[1, 1], [1, 1], [0, 0], [0, 0]], mode='CONSTANT')
        w = tf.add_n([w[1:, 1:], w[:-1, 1:], w[1:, :-1], w[:-1, :-1]])

        in_shape = np.array(t_input.get_shape().as_list()).astype(np.int32)
        out_shape = [1, 2, 2, 1] * in_shape
        out_shape = out_shape.astype(np.int32)
        t_result = tf.nn.conv2d_transpose(t_input, w, out_shape, strides=[1, 2, 2, 1])

        # Set to zero the pixels that are outside the object:
        if t_mask is not None:
            t_result = tf.where(tf.less(t_mask, 1e-7), tf.zeros_like(t_result), t_result, name='masking')

    return t_result


def laplacian_pyramid(t_img, max_levels, t_mask=None, k_size=5, sigma=1.0, scope=None):
    """
    Build a laplacian pyramid
    :param t_img: NHWC
    :param max_levels: number of levels in the pyramid
    :param t_mask
    :param k_size: Size of the gaussian kernel
    :param sigma: Std of the gaussian kernel
    :param scope: Defulat:'LapPyr'
    :return:
    """
    with tf.name_scope('LapPyr' if scope is None else scope):
        t_pyr = []
        gpMask = [t_mask]
        current = t_img
        for i in range(max_levels - 1):
            with tf.name_scope('Level_%d' % i):
                # Apply low pass filter, and downsample:
                t_gauss, mask_down = pyrDown(current, gpMask[i], k_size=k_size, sigma=sigma)
                gpMask.append(mask_down)
                t_diff = current - pyrUp(t_gauss, gpMask[i], k_size=k_size, sigma=sigma)
                # In each level, store difference between image and upsampled low pass version:
                t_pyr.append(t_diff)
                current = t_gauss  # continue with low pass image
        t_pyr.append(current)  # the coarsest level contains the residual low pass image
    return t_pyr, gpMask


def laplacian_pyramid_rgb(t_img, max_levels, t_mask=None, k_size=5, sigma=1.0, scope=None, data_format=None):
    # Applies laplacian_pyramid over multiple channels.
    # N.B. Mask output is not implemented.

    if data_format == 'NCHW':
        t_img = tf.transpose(t_img, [0, 2, 3, 1])
    else:
        assert data_format is 'NHWC' or data_format is None

    t_img_split = tf.split(t_img, 3, axis=3)

    lp_levels_r, _ = laplacian_pyramid(t_img_split[0], max_levels, t_mask=t_mask, k_size=k_size, sigma=sigma, scope=scope)
    lp_levels_g, _ = laplacian_pyramid(t_img_split[1], max_levels, t_mask=t_mask, k_size=k_size, sigma=sigma, scope=scope)
    lp_levels_b, _ = laplacian_pyramid(t_img_split[2], max_levels, t_mask=t_mask, k_size=k_size, sigma=sigma, scope=scope)

    lp_levels_rgb = []
    for i, _ in enumerate(lp_levels_r):
        level_rgb = tf.concat([lp_levels_r[i], lp_levels_g[i], lp_levels_b[i]], axis=3)
        if data_format == 'NCHW':
            level_rgb = tf.transpose(level_rgb, [0, 3, 1, 2])
        lp_levels_rgb.append(level_rgb)

    return lp_levels_rgb


def reconstruct_from_laplacian_pyramid(t_pyr, t_mask_gpyr=None, k_size=5, sigma=1.0, scope=None):
    with tf.name_scope('ReconsFromLapPyr' if scope is None else scope):
        num_levels = len(t_pyr)
        t_rec = t_pyr[num_levels - 1]
        if t_mask_gpyr is None:
            t_mask_gpyr = [None] * num_levels
        for i in reversed(range(0, num_levels - 1)):
            with tf.name_scope('Level_%d' % i):
                t_rec = pyrUp(t_rec, t_mask_gpyr[i], k_size=k_size, sigma=sigma) + t_pyr[i]
    return t_rec


########################################################################################################################
########################################################################################################################
########################################################################################################################


def markham2pico_param(params, lo_bound, up_bound):
    with tf.variable_scope('NoiseAddParams', reuse=tf.AUTO_REUSE):
        t_params = {'num_levels': params['num_levels']}
        for i in range(t_params['num_levels']):
            for v in ['a', 'b', 'c', 'alpha']:
                name = '%s%d' % (v, i)
                t_params[name] = tf.get_variable(name, dtype=np.float32, initializer=params[v][i],
                                                 constraint=lambda x: tf.clip_by_value(x, lo_bound[v][i],
                                                                                       up_bound[v][i]))
                tf.summary.scalar(name, t_params[name])

    return t_params


def np_dict_to_tf(d):
    assert isinstance(d, dict)
    t_d = {}
    for k, v in d.items():
        t_d[k] = tf.constant(v, v.dtype, v.shape, k)
    return t_d


def markham2pico(dm, params, Npyr=None):
    """
    Adds noise to Markham depthmaps to make them similar to Picoflexx depthmaps
    :param dm: Tensor with the depthmaps BxHxWx1
    :param params: dictionnary with parameters
    :param Npyr: Noise pyramid with the same dimensions as the laplacian pyramid of 'dm'
    :return: A tensor of the same sime as 'dm' with noise added.
    """
    with tf.name_scope('MaskGen'):
        # Make the masks
        mask = tf.where(tf.less(dm, 1e-7), tf.zeros_like(dm), tf.ones_like(dm))
    lpDM, gpMask = laplacian_pyramid(dm, params['num_levels'], mask)

    if Npyr is None:
        Npyr = []
        for i in range(params['num_levels']):
            Npyr.append(tf.random_uniform(lpDM[i].get_shape(), 0, 1))
            Npyr[i] = tf.where(tf.less(gpMask[i], 1e-7), tf.zeros_like(Npyr[i]), Npyr[i], name='masking')

    with tf.name_scope('NoiseAdd'):
        # Ajout de bruit à la Pyramide Laplacienne
        B = 0.0
        for i in reversed(range(params['num_levels'])):
            with tf.name_scope('Level%d' % i):
                sparse_noise = tf.nn.relu(Npyr[i] - params['alpha%d' % i])
                sparse_noise = tf.where(tf.greater(sparse_noise, 0), sparse_noise - (1-params['alpha%d' % i])/2, 0,
                                        name='noise_avg_to_zero')
                B = params['c%d' % i] * B + params['b%d' % i] * sparse_noise
                lpDM[i] = params['a%d' % i] * lpDM[i] + B
                if i > 0:
                    B = pyrUp(B, gpMask[i - 1])

    rec = reconstruct_from_laplacian_pyramid(lpDM, gpMask)
    # rec = tf.clip_by_value(rec, 0.0, 1.0)
    return rec


def markham2pico_with_conv(dm, params, Npyr=None, mode=tf.estimator.ModeKeys.TRAIN, init_from_ckpt=None):
    """
    Adds noise to Markham depthmaps to make them similar to Picoflexx depthmaps
    :param dm: Tensor with the depthmaps BxHxWx1
    :param params: dictionnary with parameters
    :param Npyr: Noise pyramid with the same dimensions as the laplacian pyramid of 'dm'
    :return: A tensor of the same sime as 'dm' with noise added.
    """
    with tf.name_scope('MaskGen'):
        # Make the masks
        mask = tf.where(tf.less(dm, 1e-7), tf.zeros_like(dm), tf.ones_like(dm))
    lpDM, gpMask = laplacian_pyramid(dm, params['num_levels'], mask)

    if Npyr is None:
        Npyr = []
        for i in range(params['num_levels']):
            Npyr.append(tf.random_uniform(lpDM[i].get_shape(), 0, 1))
            Npyr[i] = tf.where(tf.less(gpMask[i], 1e-7), tf.zeros_like(Npyr[i]), Npyr[i], name='masking')

    with tf.name_scope('NoiseAdd'):
        # Ajout de bruit à la Pyramide Laplacienne
        B = 0.0
        from URTPyLearningTools.PythonLearningTools.TensorFlowHelpers.SmartLayers import SmartLayers, \
            spectral_normed_weight
        with tf.contrib.framework.arg_scope(
                [SmartLayers.conv2d, SmartLayers.add_tensor, SmartLayers.fully_connected],
                weights_constraint=spectral_normed_weight,
                weights_constraint_params={'update_collection': 'spectral_norm_update_ops', 'add_summary': True}):
            from URTPyLearningTools.PythonLearningTools.TensorFlowHelpers.initializer_ops import svd_initializer
            regularizer_scale = 1e-5
            weights_regularizer = tf.contrib.layers.l2_regularizer(regularizer_scale)
            graph_name = 'Graph'
            scope_of_the_graph = 'Generator/'
            activation_fn = SmartLayers.leaky_relu_fn
            graph = SmartLayers(graph_name=graph_name, mode=mode, global_ckpt_dir=init_from_ckpt,
                                scope_of_the_graph=scope_of_the_graph)
            with tf.contrib.framework.arg_scope(
                    [SmartLayers.conv2d, SmartLayers.batch_norm, SmartLayers.add_tensor,
                     SmartLayers.fully_connected],
                    init_from_ckpt=True if init_from_ckpt else False):
                with tf.contrib.framework.arg_scope([SmartLayers.conv2d], kernel_size=(3, 3), stride=1,
                                                    with_batch_norm=True,
                                                    weights_regularizer=weights_regularizer,
                                                    weights_initializer=svd_initializer,
                                                    batch_norm_params={'momentum': 0.999, 'epsilon': 0.01},
                                                    activation_fn=activation_fn):
                    for i in reversed(range(params['num_levels'])):
                        with tf.name_scope('Level%d' % i):
                            sparse_noise = tf.nn.relu(Npyr[i] - params['alpha%d' % i])
                            sparse_noise = tf.where(tf.greater(sparse_noise, 0),
                                                    sparse_noise - (1 - params['alpha%d' % i]) / 2,
                                                    tf.zeros_like(sparse_noise),
                                                    name='noise_avg_to_zero')
                            B = params['c%d' % i] * B + params['b%d' % i] * sparse_noise
                            lpDM[i] = params['a%d' % i] * lpDM[i] + B
                            with tf.variable_scope('NoiseAdd/Level%d'%i):
                                graph.conv2d(lpDM[i], num_output=3)
                                lpDM[i] = graph.conv2d(num_output=1, activation_fn=None)
                            if i > 0:
                                B = pyrUp(B, gpMask[i - 1])

    rec = reconstruct_from_laplacian_pyramid(lpDM, gpMask)
    # rec = tf.clip_by_value(rec, 0.0, 1.0)
    return rec


########################################################################################################################
########################################################################################################################
########################################################################################################################


def test_lappyr():
    import cv2
    import noise_modeling.laplacian_pyr_depthmap as lp

    BATCH_SIZE = 2
    max_levels = 3
    fname = r'F:\src\JIRA\Bio3dFace\Debug\pico_distance\depthmaps\sami_close__009.png'
    img = np.float32(cv2.imread(fname, cv2.IMREAD_GRAYSCALE)) / 255.0
    # H x W  -->  H x W x C
    if len(img.shape) == 2:
        img = img[:, :, np.newaxis]
    # Pretend it's a batch of 1 as [B,Y,X,C]
    img = np.stack([img] * BATCH_SIZE)

    t_img = tf.constant(img)
    t_pyr = laplacian_pyramid(t_img, max_levels)

    with tf.Session() as sess:
        sess.run(tf.global_variables_initializer())
        pyr = sess.run(t_pyr)

    for i in range(len(pyr)):
        pyr[i] = pyr[i][0, :, :, 0]

    pyr_np, _ = lp.laplacian_pyramid(img[0, :, :, 0], np.ones((256, 256), np.float32), max_levels)

    cv2.imshow('Tf Pyr', lp.pyr2img(pyr))
    cv2.imshow('Np Pyr', lp.pyr2img(pyr_np))
    cv2.imwrite('np_pyr.png', lp.pyr2img(pyr_np) * 255)
    cv2.waitKey()


if __name__ == "__main__":
    # test_laploss()
    test_lappyr()


==> plots/032-fake-images-21/src/tfutil.py <==
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import sys
import inspect
import importlib
import imp
import itertools
import numpy as np
from collections import OrderedDict
import tensorflow as tf
import choose_config_file as config_file

#----------------------------------------------------------------------------
# Convenience.

def run(*args, **kwargs): # Run the specified ops in the default session.
    return tf.get_default_session().run(*args, **kwargs)

def is_tf_expression(x):
    return isinstance(x, tf.Tensor) or isinstance(x, tf.Variable) or isinstance(x, tf.Operation)

def shape_to_list(shape):
    return [dim.value for dim in shape]

def flatten(x):
    with tf.name_scope('Flatten'):
        return tf.reshape(x, [-1])

def log2(x):
    with tf.name_scope('Log2'):
        return tf.log(x) * np.float32(1.0 / np.log(2.0))

def exp2(x):
    with tf.name_scope('Exp2'):
        return tf.exp(x * np.float32(np.log(2.0)))

def lerp(a, b, t):
    """Lerp is a quasi acronym for LinEaR interPolation.
    This also computes the moving average if 'a' is the new value and 'b' the old average."""
    with tf.name_scope('Lerp'):
        return a + (b - a) * t

def lerp_clip(a, b, t):
    with tf.name_scope('LerpClip'):
        return a + (b - a) * tf.clip_by_value(t, 0.0, 1.0)

def absolute_name_scope(scope): # Forcefully enter the specified name scope, ignoring any surrounding scopes.
    return tf.name_scope(scope + '/')

#----------------------------------------------------------------------------
# Initialize TensorFlow graph and session using good default settings.

def init_tf(config_dict=dict()):
    if tf.get_default_session() is None:
        tf.set_random_seed(np.random.randint(1 << 31))
        create_session(config_dict, force_as_default=True)

#----------------------------------------------------------------------------
# Create tf.Session based on config dict of the form
# {'gpu_options.allow_growth': True}

def create_session(config_dict=dict(), force_as_default=False):
    if 'id_weight' in config_file.G_loss and config_file.G_loss.id_weight > 0.0:
        config = tf.ConfigProto(allow_soft_placement=True) # We need soft_placement in order to initialise the densenet on GPUs.
    else:
        config = tf.ConfigProto(allow_soft_placement=False) # Add allow_soft_placement=True to allow tf.Print() and certain other functions to work on GPUs.
    for key, value in config_dict.items():
        fields = key.split('.')
        obj = config
        for field in fields[:-1]:
            obj = getattr(obj, field)
        setattr(obj, fields[-1], value)
    session = tf.Session(config=config)
    if force_as_default:
        session._default_session = session.as_default()
        session._default_session.enforce_nesting = False
        session._default_session.__enter__()
    return session

#----------------------------------------------------------------------------
# Initialize all tf.Variables that have not already been initialized.
# Equivalent to the following, but more efficient and does not bloat the tf graph:
#   tf.variables_initializer(tf.report_unitialized_variables()).run()

def init_uninited_vars(vars=None):
    if vars is None: vars = tf.global_variables()
    test_vars = []; test_ops = []
    with tf.control_dependencies(None): # ignore surrounding control_dependencies
        for var in vars:
            assert is_tf_expression(var)
            try:
                tf.get_default_graph().get_tensor_by_name(var.name.replace(':0', '/IsVariableInitialized:0'))
            except KeyError:
                # Op does not exist => variable may be uninitialized.
                test_vars.append(var)
                with absolute_name_scope(var.name.split(':')[0]):
                    test_ops.append(tf.is_variable_initialized(var))
    init_vars = [var for var, inited in zip(test_vars, run(test_ops)) if not inited]
    run([var.initializer for var in init_vars])

#----------------------------------------------------------------------------
# Set the values of given tf.Variables.
# Equivalent to the following, but more efficient and does not bloat the tf graph:
#   tfutil.run([tf.assign(var, value) for var, value in var_to_value_dict.items()]

def set_vars(var_to_value_dict):
    ops = []
    feed_dict = {}
    for var, value in var_to_value_dict.items():
        assert is_tf_expression(var)
        try:
            setter = tf.get_default_graph().get_tensor_by_name(var.name.replace(':0', '/setter:0')) # look for existing op
        except KeyError:
            with absolute_name_scope(var.name.split(':')[0]):
                with tf.control_dependencies(None): # ignore surrounding control_dependencies
                    setter = tf.assign(var, tf.placeholder(var.dtype, var.shape, 'new_value'), name='setter') # create new setter
        ops.append(setter)
        feed_dict[setter.op.inputs[1]] = value
    run(ops, feed_dict)

#----------------------------------------------------------------------------
# Autosummary creates an identity op that internally keeps track of the input
# values and automatically shows up in TensorBoard. The reported value
# represents an average over input components. The average is accumulated
# constantly over time and flushed when save_summaries() is called.
#
# Notes:
# - The output tensor must be used as an input for something else in the
#   graph. Otherwise, the autosummary op will not get executed, and the average
#   value will not get accumulated.
# - It is perfectly fine to include autosummaries with the same name in
#   several places throughout the graph, even if they are executed concurrently.
# - It is ok to also pass in a python scalar or numpy array. In this case, it
#   is added to the average immediately.

_autosummary_vars = OrderedDict() # name => [var, ...]
_autosummary_immediate = OrderedDict() # name => update_op, update_value
_autosummary_finalized = False

def autosummary(name, value):
    id = name.replace('/', '_')
    if is_tf_expression(value):
        with tf.name_scope('summary_' + id), tf.device(value.device):
            update_op = _create_autosummary_var(name, value)
            with tf.control_dependencies([update_op]):
                return tf.identity(value)
    else: # python scalar or numpy array
        if name not in _autosummary_immediate:
            with absolute_name_scope('Autosummary/' + id), tf.device(None), tf.control_dependencies(None):
                update_value = tf.placeholder(tf.float32)
                update_op = _create_autosummary_var(name, update_value)
                _autosummary_immediate[name] = update_op, update_value
        update_op, update_value = _autosummary_immediate[name]
        run(update_op, {update_value: np.float32(value)})
        return value

# Create the necessary ops to include autosummaries in TensorBoard report.
# Note: This should be done only once per graph.
def finalize_autosummaries():
    global _autosummary_finalized
    if _autosummary_finalized:
        return
    _autosummary_finalized = True
    init_uninited_vars([var for vars in _autosummary_vars.values() for var in vars])
    with tf.device(None), tf.control_dependencies(None):
        for name, vars in _autosummary_vars.items():
            id = name.replace('/', '_')
            with absolute_name_scope('Autosummary/' + id):
                sum = tf.add_n(vars)
                avg = sum[0] / sum[1]
                with tf.control_dependencies([avg]): # read before resetting
                    reset_ops = [tf.assign(var, tf.zeros(2)) for var in vars]
                    with tf.name_scope(None), tf.control_dependencies(reset_ops): # reset before reporting
                        tf.summary.scalar(name, avg)

# Internal helper for creating autosummary accumulators.
def _create_autosummary_var(name, value_expr):
    assert not _autosummary_finalized
    v = tf.cast(value_expr, tf.float32)
    if v.shape.ndims is 0:
        v = [v, np.float32(1.0)]
    elif v.shape.ndims is 1:
        v = [tf.reduce_sum(v), tf.cast(tf.shape(v)[0], tf.float32)]
    else:
        v = [tf.reduce_sum(v), tf.reduce_prod(tf.cast(tf.shape(v), tf.float32))]
    v = tf.cond(tf.is_finite(v[0]), lambda: tf.stack(v), lambda: tf.zeros(2))
    with tf.control_dependencies(None):
        var = tf.Variable(tf.zeros(2)) # [numerator, denominator]
    update_op = tf.cond(tf.is_variable_initialized(var), lambda: tf.assign_add(var, v), lambda: tf.assign(var, v))
    if name in _autosummary_vars:
        _autosummary_vars[name].append(var)
    else:
        _autosummary_vars[name] = [var]
    return update_op

#----------------------------------------------------------------------------
# Call filewriter.add_summary() with all summaries in the default graph,
# automatically finalizing and merging them on the first call.

_summary_merge_op = None

def save_summaries(filewriter, global_step=None):
    global _summary_merge_op
    if _summary_merge_op is None:
        finalize_autosummaries()
        with tf.device(None), tf.control_dependencies(None):
            _summary_merge_op = tf.summary.merge_all()
    filewriter.add_summary(_summary_merge_op.eval(), global_step)

#----------------------------------------------------------------------------
# Utilities for importing modules and objects by name.

def import_module(module_or_obj_name):
    parts = module_or_obj_name.split('.')
    parts[0] = {'np': 'numpy', 'tf': 'tensorflow'}.get(parts[0], parts[0])
    for i in range(len(parts), 0, -1):
        try:
            module = importlib.import_module('.'.join(parts[:i]))
            relative_obj_name = '.'.join(parts[i:])
            return module, relative_obj_name
        except ImportError:
            pass
    raise ImportError(module_or_obj_name)

def find_obj_in_module(module, relative_obj_name):
    obj = module
    for part in relative_obj_name.split('.'):
        obj = getattr(obj, part)
    return obj

def import_obj(obj_name):
    module, relative_obj_name = import_module(obj_name)
    return find_obj_in_module(module, relative_obj_name)

def call_func_by_name(*args, func=None, **kwargs):
    assert func is not None
    return import_obj(func)(*args, **kwargs)

#----------------------------------------------------------------------------
# Wrapper for tf.train.Optimizer that automatically takes care of:
# - Gradient averaging for multi-GPU training: There is one optimizer per GPU. The gradients are computed by the
#   optimizers (with the optimizer function compute_gradients()), they are averaged then applied (with the optimizer
#   function apply_gradients()).
# - Dynamic loss scaling and typecasts for FP16 training.
# - Ignoring corrupted gradients that contain NaNs/Infs.
# - Reporting statistics.
# - Well-chosen default settings.
# SAMI: I do not understand 'loss scaling'. I have not seen this in any article. Anyway, it is not used here, but still.
#       Richard: have you seen this before?
# RICH: No, I'm not aware of it.

class Optimizer:
    def __init__(
        self,
        name                = 'Train',
        tf_optimizer        = 'tf.train.AdamOptimizer',
        learning_rate       = 0.001,
        use_loss_scaling    = False,
        loss_scaling_init   = 64.0,
        loss_scaling_inc    = 0.0005,
        loss_scaling_dec    = 1.0,
        lambda_gmean_decay  = 0.0, # Decay value for ema_mixed_norms used by the adaptive lambda scheme of http://openaccess.thecvf.com/content_cvpr_2018/papers/Chen_Deep_Photo_Enhancer_CVPR_2018_paper.pdf
        lambda_ema_window   = (1.001, 1.05), # Adaptive lambda adjusted if ema_mixed_norms falls outside this range.
        **kwargs):

        # Init fields.
        self.name               = name
        self.learning_rate      = tf.convert_to_tensor(learning_rate)
        self.id                 = self.name.replace('/', '.')
        self.scope              = tf.get_default_graph().unique_name(self.id)
        self.optimizer_class    = import_obj(tf_optimizer)
        self.optimizer_kwargs   = dict(kwargs)
        self.use_loss_scaling   = use_loss_scaling
        self.loss_scaling_init  = loss_scaling_init
        self.loss_scaling_inc   = loss_scaling_inc
        self.loss_scaling_dec   = loss_scaling_dec
        self.lambda_gmean_decay = lambda_gmean_decay
        self.lambda_ema_window  = lambda_ema_window
        self.adaptive_lambda    = None
        self.ema_mixed_norms    = None
        self.ema_max_mixed_norm = None
        self.sum_mixed_norms    = OrderedDict() # device => mixed_norms
        self.num_mixed_norms    = OrderedDict() # device => num_mixed_norms
        self.max_mixed_norm     = OrderedDict() # device => num_mixed_norms
        self._grad_shapes       = None          # [shape, ...]
        self._dev_opt           = OrderedDict() # device => optimizer
        self._dev_grads         = OrderedDict() # device => [[(grad, var), ...], ...]
        self._dev_ls_var        = OrderedDict() # device => variable (log2 of loss scaling factor)
        self._updates_applied   = False

        if lambda_gmean_decay > 0.0:
            with tf.variable_scope('AdaptiveLambdaVars', reuse=tf.AUTO_REUSE):
                self.adaptive_lambda = tf.get_variable('adaptive_lambda_var', initializer=tf.constant(10.0), trainable=False)
                lambda_ema_window_mid = (lambda_ema_window[0] + lambda_ema_window[1]) / 2.0
                self.ema_mixed_norms = tf.get_variable('ema_mixed_norm_var', initializer=tf.constant(lambda_ema_window_mid), trainable=False)
                init_uninited_vars([self.adaptive_lambda, self.ema_mixed_norms])

    # Register the gradients of the given loss function with respect to the given variables.
    # Intended to be called once per GPU.
    def register_gradients(self, loss, vars):
        assert not self._updates_applied

        # Validate arguments.
        if isinstance(vars, dict):
            vars = list(vars.values()) # allow passing in Network.trainables as vars
        assert isinstance(vars, list) and len(vars) >= 1
        assert all(is_tf_expression(expr) for expr in vars + [loss])
        if self._grad_shapes is None:
            self._grad_shapes = [shape_to_list(var.shape) for var in vars]
        assert len(vars) == len(self._grad_shapes)
        assert all(shape_to_list(var.shape) == var_shape for var, var_shape in zip(vars, self._grad_shapes))
        dev = loss.device
        assert all(var.device == dev for var in vars)

        # Register device and compute gradients.
        # SAMI: There is one optimizer per GPU.
        # RICH: No, I don't think so. The gradients from each GPU are averaged in the apply_updates function, below.
        #       See "Sum gradients across devices.".
        # SAMI: Yes, but still, there is one optimizer per GPU. Anyway, it's only an implementation detail, but it
        #       surprised me.
        with tf.name_scope(self.id + '_grad'), tf.device(dev):
            if dev not in self._dev_opt:
                opt_name = self.scope.replace('/', '_') + '_opt%d' % len(self._dev_opt)
                self._dev_opt[dev] = self.optimizer_class(name=opt_name, learning_rate=self.learning_rate, **self.optimizer_kwargs)
                self._dev_grads[dev] = []
            loss = self.apply_loss_scaling(tf.cast(loss, tf.float32))
            grads = self._dev_opt[dev].compute_gradients(loss, vars, gate_gradients=tf.train.Optimizer.GATE_NONE) # disable gating to reduce memory usage
            grads = [(g, v) if g is not None else (tf.zeros_like(v), v) for g, v in grads] # replace disconnected gradients with zeros
            self._dev_grads[dev].append(grads)

    # Construct training op to update the registered variables based on their gradients.
    def apply_updates(self):
        assert not self._updates_applied
        self._updates_applied = True
        devices = list(self._dev_grads.keys())
        total_grads = sum(len(grads) for grads in self._dev_grads.values())
        assert len(devices) >= 1 and total_grads >= 1
        ops = []
        with absolute_name_scope(self.scope):

            # Cast gradients to FP32 and calculate partial sum within each device.
            dev_grads = OrderedDict() # device => [(grad, var), ...]
            for dev_idx, dev in enumerate(devices):
                with tf.name_scope('ProcessGrads%d' % dev_idx), tf.device(dev):
                    sums = []
                    for gv in zip(*self._dev_grads[dev]):
                        assert all(v is gv[0][1] for g, v in gv)
                        g = [tf.cast(g, tf.float32) for g, v in gv]
                        g = g[0] if len(g) == 1 else tf.add_n(g)
                        sums.append((g, gv[0][1]))
                    dev_grads[dev] = sums

            # Sum gradients across devices.
            if len(devices) > 1:
                with tf.name_scope('SumAcrossGPUs'), tf.device(None):
                    for var_idx, grad_shape in enumerate(self._grad_shapes):
                        g = [dev_grads[dev][var_idx][0] for dev in devices]
                        if np.prod(grad_shape): # nccl does not support zero-sized tensors
                            g = tf.contrib.nccl.all_sum(g)
                        for dev, gg in zip(devices, g):
                            dev_grads[dev][var_idx] = (gg, dev_grads[dev][var_idx][1])

            if self.lambda_gmean_decay > 0.0:
                # Adaptation of the weight of the GP term according to the 'Deep Photo Enhancer' article
                #   num_mixed_norms : number of images in the batch (for which the norm of the gradient is higher than 1, if gp_max).
                #   sum_mixed_norms : sum of the norms of the gradients (that are higher than 1, if gp_max).
                # Sum mixed gradient norms and counts across GPUs
                sum_mixed_norms_list = [self.sum_mixed_norms[dev] for dev in devices]
                num_mixed_norms_list = [self.num_mixed_norms[dev] for dev in devices]
                sum_mixed_norms = tf.add_n(sum_mixed_norms_list)
                num_mixed_norms = tf.add_n(num_mixed_norms_list)
                sum_mixed_norms = autosummary('AdaptiveLambda/sum_mixed_norms', sum_mixed_norms)
                num_mixed_norms = autosummary('AdaptiveLambda/num_mixed_norms', num_mixed_norms)
                # Update the exponential moving average variable
                update_ema_mixed_norms_op = self.ema_mixed_norms.assign(
                    self.lambda_gmean_decay * self.ema_mixed_norms # old value
                    + (1.0 - self.lambda_gmean_decay) # new contribution:
                      * tf.cond(num_mixed_norms > 0, lambda: sum_mixed_norms / num_mixed_norms, lambda: 0.0))
                with tf.control_dependencies([update_ema_mixed_norms_op]):
                    ema_mixed_norms = autosummary('AdaptiveLambda/ema_mixed_norms', self.ema_mixed_norms)
                # Update the adaptive lambda variable
                adaptive_lambda = self.adaptive_lambda
                adaptive_lambda = adaptive_lambda + tf.cond(ema_mixed_norms > self.lambda_ema_window[1],
                                                            lambda: 0.1, lambda: 0.0)
                adaptive_lambda = adaptive_lambda + tf.cond(ema_mixed_norms < self.lambda_ema_window[0],
                                                            lambda: -0.1, lambda: 0.0)
                adaptive_lambda = tf.cond(adaptive_lambda < 0.0, lambda: 0.0, lambda: adaptive_lambda)
                adaptive_lambda = autosummary('AdaptiveLambda/adaptive_lambda', adaptive_lambda)
                update_adaptive_lamda_op = self.adaptive_lambda.assign(adaptive_lambda)
                ops.append(update_adaptive_lamda_op)

            # Apply updates separately on each device.
            for dev_idx, (dev, grads) in enumerate(dev_grads.items()):
                with tf.name_scope('ApplyGrads%d' % dev_idx), tf.device(dev):

                    # Scale gradients as needed.
                    if self.use_loss_scaling or total_grads > 1:
                        with tf.name_scope('Scale'):
                            coef = tf.constant(np.float32(1.0 / total_grads), name='coef')
                            coef = self.undo_loss_scaling(coef)
                            grads = [(g * coef, v) for g, v in grads]

                    # Check for overflows.
                    with tf.name_scope('CheckOverflow'):
                        grad_ok = tf.reduce_all(tf.stack([tf.reduce_all(tf.is_finite(g)) for g, v in grads]))

                    # Update weights and adjust loss scaling.
                    with tf.name_scope('UpdateWeights'):
                        opt = self._dev_opt[dev]
                        ls_var = self.get_loss_scaling_var(dev)
                        if not self.use_loss_scaling:
                            ops.append(tf.cond(grad_ok, lambda: opt.apply_gradients(grads), tf.no_op))
                        else:
                            ops.append(tf.cond(grad_ok,
                                lambda: tf.group(tf.assign_add(ls_var, self.loss_scaling_inc), opt.apply_gradients(grads)),
                                lambda: tf.group(tf.assign_sub(ls_var, self.loss_scaling_dec))))

                    # Report statistics on the last device.
                    if dev == devices[-1]:
                        with tf.name_scope('Statistics'):
                            ops.append(autosummary(self.id + '/learning_rate', self.learning_rate))
                            ops.append(autosummary(self.id + '/overflow_frequency', tf.where(grad_ok, 0, 1)))
                            if self.use_loss_scaling:
                                ops.append(autosummary(self.id + '/loss_scaling_log2', ls_var))

            # Initialize variables and group everything into a single op.
            self.reset_optimizer_state()
            init_uninited_vars(list(self._dev_ls_var.values()))
            return tf.group(*ops, name='TrainingOp')

    # Reset internal state of the underlying optimizer.
    def reset_optimizer_state(self):
        run([var.initializer for opt in self._dev_opt.values() for var in opt.variables()])

    # Get or create variable representing log2 of the current dynamic loss scaling factor.
    def get_loss_scaling_var(self, device):
        if not self.use_loss_scaling:
            return None
        if device not in self._dev_ls_var:
            with absolute_name_scope(self.scope + '/LossScalingVars'), tf.control_dependencies(None):
                self._dev_ls_var[device] = tf.Variable(np.float32(self.loss_scaling_init), name='loss_scaling_var')
        return self._dev_ls_var[device]

    # Apply dynamic loss scaling for the given expression.
    def apply_loss_scaling(self, value):
        assert is_tf_expression(value)
        if not self.use_loss_scaling:
            return value
        return value * exp2(self.get_loss_scaling_var(value.device))

    # Undo the effect of dynamic loss scaling for the given expression.
    def undo_loss_scaling(self, value):
        assert is_tf_expression(value)
        if not self.use_loss_scaling:
            return value
        return value * exp2(-self.get_loss_scaling_var(value.device))

#----------------------------------------------------------------------------
# Generic network abstraction.
#
# Acts as a convenience wrapper for a parameterized network construction
# function, providing several utility methods and convenient access to
# the inputs/outputs/weights.
#
# Network objects can be safely pickled and unpickled for long-term
# archival purposes. The pickling works reliably as long as the underlying
# network construction function is defined in a standalone Python module
# that has no side effects or application-specific imports.

network_import_handlers = []    # Custom import handlers for dealing with legacy data in pickle import.
_network_import_modules = []    # Temporary modules create during pickle import.

class Network:
    def __init__(self,
        name=None,          # Network name. Used to select TensorFlow name and variable scopes.
        func=None,          # Fully qualified name of the underlying network construction function.
        **static_kwargs):   # Keyword arguments to be passed in to the network construction function.

        self._init_fields()
        self.name = name
        self.static_kwargs = dict(static_kwargs)

        # Init build func.
        module, self._build_func_name = import_module(func)
        self._build_module_src = inspect.getsource(module)
        self._build_func = find_obj_in_module(module, self._build_func_name)

        # Init graph.
        self._init_graph()
        self.reset_vars()

    def _init_fields(self):
        self.name               = None          # User-specified name, defaults to build func name if None.
        self.scope              = None          # Unique TF graph scope, derived from the user-specified name.
        self.static_kwargs      = dict()        # Arguments passed to the user-supplied build func.
        self.num_inputs         = 0             # Number of input tensors.
        self.num_outputs        = 0             # Number of output tensors.
        self.input_shapes       = [[]]          # Input tensor shapes (NC or NCHW), including minibatch dimension.
        self.output_shapes      = [[]]          # Output tensor shapes (NC or NCHW), including minibatch dimension.
        self.input_shape        = []            # Short-hand for input_shapes[0].
        self.output_shape       = []            # Short-hand for output_shapes[0].
        self.input_templates    = []            # Input placeholders in the template graph.
        self.output_templates   = []            # Output tensors in the template graph.
        self.input_names        = []            # Name string for each input.
        self.output_names       = []            # Name string for each output.
        self.vars               = OrderedDict() # All variables (localname => var).
        self.trainables         = OrderedDict() # Trainable variables (localname => var).
        self._build_func        = None          # User-supplied build function that constructs the network.
        self._build_func_name   = None          # Name of the build function.
        self._build_module_src  = None          # Full source code of the module containing the build function.
        self._run_cache         = dict()        # Cached graph data for Network.run().
        
    def _init_graph(self):
        # Collect inputs.
        self.input_names = []
        for param in inspect.signature(self._build_func).parameters.values():
            if param.kind == param.POSITIONAL_OR_KEYWORD and param.default is param.empty:
                self.input_names.append(param.name)
        self.num_inputs = len(self.input_names)
        assert self.num_inputs >= 1

        # Choose name and scope.
        if self.name is None:
            self.name = self._build_func_name
        self.scope = tf.get_default_graph().unique_name(self.name.replace('/', '_'), mark_as_used=False)
        
        # Build template graph.
        with tf.variable_scope(self.scope, reuse=tf.AUTO_REUSE):
            assert tf.get_variable_scope().name == self.scope
            with absolute_name_scope(self.scope): # ignore surrounding name_scope
                with tf.control_dependencies(None): # ignore surrounding control_dependencies
                    self.input_templates = [tf.placeholder(tf.float32, name=name) for name in self.input_names]
                    out_expr = self._build_func(*self.input_templates, is_template_graph=True, **self.static_kwargs)
            
        # Collect outputs.
        assert is_tf_expression(out_expr) or isinstance(out_expr, tuple)
        self.output_templates = [out_expr] if is_tf_expression(out_expr) else list(out_expr)
        self.output_names = [t.name.split('/')[-1].split(':')[0] for t in self.output_templates]
        self.num_outputs = len(self.output_templates)
        assert self.num_outputs >= 1
        
        # Populate remaining fields.
        self.input_shapes   = [shape_to_list(t.shape) for t in self.input_templates]
        self.output_shapes  = [shape_to_list(t.shape) for t in self.output_templates]
        self.input_shape    = self.input_shapes[0]
        self.output_shape   = self.output_shapes[0]
        self.vars           = OrderedDict([(self.get_var_localname(var), var) for var in tf.global_variables(self.scope + '/')])
        self.trainables     = OrderedDict([(self.get_var_localname(var), var) for var in tf.trainable_variables(self.scope + '/')])

    # Run initializers for all variables defined by this network.
    def reset_vars(self):
        run([var.initializer for var in self.vars.values()])

    # Run initializers for all trainable variables defined by this network.
    def reset_trainables(self):
        run([var.initializer for var in self.trainables.values()])

    # Get TensorFlow expression(s) for the output(s) of this network, given the inputs.
    def get_output_for(self, *in_expr, return_as_list=False, **dynamic_kwargs):
        assert len(in_expr) == self.num_inputs
        all_kwargs = dict(self.static_kwargs)
        all_kwargs.update(dynamic_kwargs)
        with tf.variable_scope(self.scope, reuse=True):
            assert tf.get_variable_scope().name == self.scope
            named_inputs = [tf.identity(expr, name=name) for expr, name in zip(in_expr, self.input_names)]
            out_expr = self._build_func(*named_inputs, **all_kwargs)
        assert is_tf_expression(out_expr) or isinstance(out_expr, tuple)
        if return_as_list:
            out_expr = [out_expr] if is_tf_expression(out_expr) else list(out_expr)
        return out_expr

    # Get the local name of a given variable, excluding any surrounding name scopes.
    def get_var_localname(self, var_or_globalname):
        assert is_tf_expression(var_or_globalname) or isinstance(var_or_globalname, str)
        globalname = var_or_globalname if isinstance(var_or_globalname, str) else var_or_globalname.name
        assert globalname.startswith(self.scope + '/')
        localname = globalname[len(self.scope) + 1:]
        localname = localname.split(':')[0]
        return localname

    # Find variable by local or global name.
    def find_var(self, var_or_localname):
        assert is_tf_expression(var_or_localname) or isinstance(var_or_localname, str)
        return self.vars[var_or_localname] if isinstance(var_or_localname, str) else var_or_localname

    # Get the value of a given variable as NumPy array.
    # Note: This method is very inefficient -- prefer to use tfutil.run(list_of_vars) whenever possible.
    def get_var(self, var_or_localname):
        return self.find_var(var_or_localname).eval()
        
    # Set the value of a given variable based on the given NumPy array.
    # Note: This method is very inefficient -- prefer to use tfutil.set_vars() whenever possible.
    def set_var(self, var_or_localname, new_value):
        return set_vars({self.find_var(var_or_localname): new_value})

    # Pickle export.
    def __getstate__(self):
        return {
            'version':          2,
            'name':             self.name,
            'static_kwargs':    self.static_kwargs,
            'build_module_src': self._build_module_src,
            'build_func_name':  self._build_func_name,
            'variables':        list(zip(self.vars.keys(), run(list(self.vars.values()))))}

    # Pickle import.
    def __setstate__(self, state):
        self._init_fields()

        # Execute custom import handlers.
        for handler in network_import_handlers:
            state = handler(state)

        # Set basic fields.
        assert state['version'] == 2
        self.name = state['name']
        self.static_kwargs = state['static_kwargs']
        self._build_module_src = state['build_module_src']
        self._build_func_name = state['build_func_name']
        
        # Parse imported module.
        module = imp.new_module('_tfutil_network_import_module_%d' % len(_network_import_modules))
        exec(self._build_module_src, module.__dict__)
        self._build_func = find_obj_in_module(module, self._build_func_name)
        _network_import_modules.append(module) # avoid gc
        
        # Init graph.
        self._init_graph()
        self.reset_vars()
        set_vars({self.find_var(name): value for name, value in state['variables']})

    # Create a clone of this network with its own copy of the variables.
    def clone(self, name=None):
        net = object.__new__(Network)
        net._init_fields()
        net.name = name if name is not None else self.name
        net.static_kwargs = dict(self.static_kwargs)
        net._build_module_src = self._build_module_src
        net._build_func_name = self._build_func_name
        net._build_func = self._build_func
        net._init_graph()
        net.copy_vars_from(self)
        return net

    # Copy the values of all variables from the given network.
    def copy_vars_from(self, src_net):
        assert isinstance(src_net, Network)
        name_to_value = run({name: src_net.find_var(name) for name in self.vars.keys()})
        set_vars({self.find_var(name): value for name, value in name_to_value.items()})

    # Copy the values of all trainable variables from the given network.
    def copy_trainables_from(self, src_net):
        assert isinstance(src_net, Network)
        name_to_value = run({name: src_net.find_var(name) for name in self.trainables.keys()})
        set_vars({self.find_var(name): value for name, value in name_to_value.items()})

    # Create new network with the given parameters, and copy all variables from this network.
    def convert(self, name=None, func=None, **static_kwargs):
        net = Network(name, func, **static_kwargs)
        net.copy_vars_from(self)
        return net

    # Construct a TensorFlow op that updates the variables of this network
    # to be slightly closer to those of the given network.
    def setup_as_moving_average_of(self, src_net, beta=0.99, beta_nontrainable=0.0):
        assert isinstance(src_net, Network)
        with absolute_name_scope(self.scope):
            with tf.name_scope('MovingAvg'):
                ops = []
                for name, var in self.vars.items():
                    if name in src_net.vars:
                        cur_beta = beta if name in self.trainables else beta_nontrainable
                        new_value = lerp(src_net.vars[name], var, cur_beta)
                        ops.append(var.assign(new_value))
                return tf.group(*ops)

    # Run this network for the given NumPy array(s), and return the output(s) as NumPy array(s).
    def run(self, *in_arrays,
        return_as_list  = False,    # True = return a list of NumPy arrays, False = return a single NumPy array, or a tuple if there are multiple outputs.
        print_progress  = False,    # Print progress to the console? Useful for very large input arrays.
        minibatch_size  = None,     # Maximum minibatch size to use, None = disable batching.
        num_gpus        = 1,        # Number of GPUs to use. (0 = CPU)
        out_mul         = 1.0,      # Multiplicative constant to apply to the output(s).
        out_add         = 0.0,      # Additive constant to apply to the output(s).
        out_shrink      = 1,        # Shrink the spatial dimensions of the output(s) by the given factor.
        out_dtype       = None,     # Convert the output to the specified data type.
        **dynamic_kwargs):          # Additional keyword arguments to pass into the network construction function.

        if num_gpus == 0:
            device = 'CPU'
            num_gpus = 1
        else:
            device = 'GPU'

        assert len(in_arrays) == self.num_inputs
        num_items = in_arrays[0].shape[0]
        if minibatch_size is None:
            minibatch_size = num_items
        key = str([list(sorted(dynamic_kwargs.items())), num_gpus, out_mul, out_add, out_shrink, out_dtype])

        # Build graph.
        if key not in self._run_cache:
            with absolute_name_scope(self.scope + '/Run'), tf.control_dependencies(None):
                in_split = list(zip(*[tf.split(x, num_gpus) for x in self.input_templates]))
                out_split = []
                for gpu in range(num_gpus):
                    with tf.device('/%s:%d' % (device, gpu)):
                        out_expr = self.get_output_for(*in_split[gpu], return_as_list=True, **dynamic_kwargs)
                        if out_mul != 1.0:
                            out_expr = [x * out_mul for x in out_expr]
                        if out_add != 0.0:
                            out_expr = [x + out_add for x in out_expr]
                        if out_shrink > 1:
                            ksize = [1, 1, out_shrink, out_shrink]
                            out_expr = [tf.nn.avg_pool(x, ksize=ksize, strides=ksize, padding='VALID', data_format='NCHW') for x in out_expr]
                        if out_dtype is not None:
                            if tf.as_dtype(out_dtype).is_integer:
                                out_expr = [tf.round(x) for x in out_expr]
                            out_expr = [tf.saturate_cast(x, out_dtype) for x in out_expr]
                        out_split.append(out_expr)
                self._run_cache[key] = [tf.concat(outputs, axis=0) for outputs in zip(*out_split)]

        # Run minibatches.
        out_expr = self._run_cache[key]
        out_arrays = [np.empty([num_items] + shape_to_list(expr.shape)[1:], expr.dtype.name) for expr in out_expr]
        for mb_begin in range(0, num_items, minibatch_size):
            if print_progress:
                print('\r%d / %d' % (mb_begin, num_items), end='')
            mb_end = min(mb_begin + minibatch_size, num_items)
            mb_in = [src[mb_begin : mb_end] for src in in_arrays]
            mb_out = tf.get_default_session().run(out_expr, dict(zip(self.input_templates, mb_in)))
            for dst, src in zip(out_arrays, mb_out):
                dst[mb_begin : mb_end] = src

        # Done.
        if print_progress:
            print('\r%d / %d' % (num_items, num_items))
        if not return_as_list:
            out_arrays = out_arrays[0] if len(out_arrays) == 1 else tuple(out_arrays)
        return out_arrays

    # Returns a list of (name, output_expr, trainable_vars) tuples corresponding to
    # individual layers of the network. Mainly intended to be used for reporting.
    def list_layers(self):
        patterns_to_ignore = ['/Setter', '/new_value', '/Shape', '/strided_slice', '/Cast', '/concat']
        all_ops = tf.get_default_graph().get_operations()
        all_ops = [op for op in all_ops if not any(p in op.name for p in patterns_to_ignore)]
        layers = []

        def recurse(scope, parent_ops, level):
            prefix = scope + '/'
            ops = [op for op in parent_ops if op.name == scope or op.name.startswith(prefix)]

            # Does not contain leaf nodes => expand immediate children.
            if level == 0 or all('/' in op.name[len(prefix):] for op in ops):
                visited = set()
                for op in ops:
                    suffix = op.name[len(prefix):]
                    if '/' in suffix:
                        suffix = suffix[:suffix.index('/')]
                    if suffix not in visited:
                        recurse(prefix + suffix, ops, level + 1)
                        visited.add(suffix)

            # Otherwise => interpret as a layer.
            else:
                layer_name = scope[len(self.scope)+1:]
                layer_output = ops[-1].outputs[0]
                layer_trainables = [op.outputs[0] for op in ops if op.type.startswith('Variable') and self.get_var_localname(op.name) in self.trainables]
                layers.append((layer_name, layer_output, layer_trainables))

        recurse(self.scope, all_ops, 0)
        return layers

    # Print a summary table of the network structure.
    def print_layers(self, title=None, hide_layers_with_no_params=False):
        if title is None: title = self.name
        print()
        print('%-28s%-12s%-24s%-24s' % (title, 'Params', 'OutputShape', 'WeightShape'))
        print('%-28s%-12s%-24s%-24s' % (('---',) * 4))

        total_params = 0
        for layer_name, layer_output, layer_trainables in self.list_layers():
            weights = [var for var in layer_trainables if var.name.endswith('/weight:0')]
            num_params = sum(np.prod(shape_to_list(var.shape)) for var in layer_trainables)
            total_params += num_params
            if hide_layers_with_no_params and num_params == 0:
                continue

            print('%-28s%-12s%-24s%-24s' % (
                layer_name,
                num_params if num_params else '-',
                layer_output.shape,
                weights[0].shape if len(weights) == 1 else '-'))

        print('%-28s%-12s%-24s%-24s' % (('---',) * 4))
        print('%-28s%-12s%-24s%-24s' % ('Total', total_params, '', ''))
        print()

    # Construct summary ops to include histograms of all trainable parameters in TensorBoard.
    def setup_weight_histograms(self, title=None):
        if title is None: title = self.name
        with tf.name_scope(None), tf.device(None), tf.control_dependencies(None):
            for localname, var in self.trainables.items():
                if '/' in localname:
                    p = localname.split('/')
                    name = title + '_' + p[-1] + '/' + '_'.join(p[:-1])
                else:
                    name = title + '_toplevel/' + localname
                tf.summary.histogram(name, var)

# ----------------------------------------------------------------------------
# Function for creating sets of variables for each label category.

def create_label_parameters(labels, D, minibatch_size, label_param_nums, label_param_types):
    """
    Create "label-parameter sets" for each label category as specified by label_param_nums and label_param_types.
    Random label-parameters are created but then zeroed if the corresponding value of "labels" is zero.
    labels: BEWARE ! 'labels' must be a binary vector (0 or 1).
       Indeed, the output is the multiplication of a random vector and this label.
       If this label is not binary, the multiplication is absurd.
       It's size is B x N where B is the batch size and N is the number of labels per example.
    label_param_types:
        0: Gaussian
        1: Gaussian (positive values only)
        2: Binary / Unit vector
        3: Uniform
        4: Uniform (positive values only)
        5: Continuous pose label (used in three_d mode)
    """

    # Where label_param_nums == 0, correponding labels were discarded by TFRecordDataset.
    # Here we consider the label_param_nums for the used labels only.
    used_label_param_num_indices = np.nonzero(label_param_nums)[0]
    used_label_param_nums = [label_param_nums[i] for i in used_label_param_num_indices]
    used_label_param_types = [label_param_types[i] for i in used_label_param_num_indices]
    separate_labels = tf.split(labels, len(used_label_param_nums), axis=1)
    params_set = []
    non_pose_labels = []
    pose_out = []
    # Create random parameters
    for i, label in enumerate(separate_labels):
        if used_label_param_types[i] == 0:
            label_params = tf.random_normal([minibatch_size, used_label_param_nums[i]], dtype=tf.float32)
        elif used_label_param_types[i] == 1:
            label_params = tf.abs(tf.random_normal([minibatch_size, used_label_param_nums[i]], dtype=tf.float32))
        elif used_label_param_types[i] == 2:
            if used_label_param_nums[i] == 1:
                # Binary
                label_params = tf.ones([minibatch_size, 1], dtype=tf.float32)
            else: # Unit vector
                label_params = tf.random_uniform([minibatch_size, used_label_param_nums[i]], -1, 1, dtype=tf.float32)
                label_params = tf.nn.l2_normalize(label_params, axis=1)
        elif used_label_param_types[i] == 3:
            label_params = tf.random_uniform([minibatch_size, used_label_param_nums[i]], -3.0, 3.0, dtype=tf.float32)
        elif used_label_param_types[i] == 4:
            label_params = tf.random_uniform([minibatch_size, used_label_param_nums[i]], 0.0, 3.0, dtype=tf.float32)
        elif used_label_param_types[i] == 5:
            pose_out.append(label)
            continue

        # Zero the parameters where label == 0
        label_params = label_params * label
        params_set.append(label_params)
        non_pose_labels.append(label)

    if len(params_set) >= 2:
        params_set = tf.concat(params_set, axis=1)
        non_pose_labels = tf.concat(non_pose_labels, axis=1)
    elif len(params_set) == 1:
        params_set = params_set[0]
        non_pose_labels = non_pose_labels[0]
    elif len(params_set) == 0:
        params_set = tf.convert_to_tensor(params_set)
        params_set = tf.expand_dims(params_set, axis=0)
        params_set = tf.tile(params_set, [minibatch_size, 1])

        non_pose_labels = tf.convert_to_tensor(non_pose_labels)
        non_pose_labels = tf.expand_dims(non_pose_labels, axis=0)
        non_pose_labels = tf.tile(non_pose_labels, [minibatch_size, 1])

    if len(pose_out) >= 2:
        pose_out = tf.concat(pose_out, axis=1)
    elif len(pose_out) == 1:
        pose_out = pose_out[0]
    elif len(pose_out) == 0:
        pose_out = tf.convert_to_tensor(pose_out)
        pose_out = tf.expand_dims(pose_out, axis=0)
        pose_out = tf.tile(pose_out, [minibatch_size, 1])

    return params_set, non_pose_labels, pose_out

# ----------------------------------------------------------------------------
# Function for creating sets of variables for each label category.

def create_label_parameter_variables(label_param_nums, label_param_types, minibatch_size):
    """
    Create "label-parameter sets" for each label category as specified by label_param_nums and label_param_types.
    Random label-parameters are created but then zeroed if the correspoding value of "labels" is zero.
    labels: BEWARE ! 'labels' must be a binary vector (0 or 1).
       Indeed, the output is the multiplication of a random vector and this label.
       If this label is not binary, the multiplication is absurd.
       It's size is B x N where B is the batch size and N is the number of labels per example.
    label_param_types:
        0: Gaussian
        1: Gaussian (positive values only)
        2: Binary / Unit vector
        3: Uniform
        4: Uniform (positive values only)
        # 5: Continuous pose label (used in three_d mode)
    """

    # Where label_param_nums == 0, correponding labels were discarded by TFRecordDataset.
    # Here we consider the label_param_nums for the used labels only.
    used_label_param_num_indices = np.nonzero(label_param_nums)[0]
    used_label_param_nums = [label_param_nums[i] for i in used_label_param_num_indices]
    used_label_param_types = [label_param_types[i] for i in used_label_param_num_indices]

    binary_label_class_indices = np.nonzero([val == 2 for val in used_label_param_types])[0]
    num_binary_labels = binary_label_class_indices.shape[0]

    binary_label_configurations = np.array(list(itertools.product([0, 1], repeat=num_binary_labels)))
    num_label_config_repeats = np.ceil(minibatch_size / (2**num_binary_labels))
    binary_labels = np.repeat(binary_label_configurations, num_label_config_repeats, axis=0)
    binary_labels = binary_labels[0:minibatch_size, 0:num_binary_labels]

    params_set = []
    label_var_list = []
    b_lab_num = 0 # To count how many binary labels we have encountered during the loop over parameters

    # Create random parameters
    for i, (num, p_type) in enumerate(zip(used_label_param_nums, used_label_param_types)):
        if p_type == 0:
            label_params = tf.random_normal([minibatch_size, num], dtype=tf.float32)
            #label_params = tf.zeros([minibatch_size, num], dtype=tf.float32)
            label_vars = tf.get_variable('labels_%d' % i, initializer=label_params)
            label_params = label_vars
        elif p_type == 1:
            label_params = tf.abs(tf.random_normal([minibatch_size, num], dtype=tf.float32))
            #label_params = tf.zeros([minibatch_size, num], dtype=tf.float32)
            label_vars = tf.get_variable('labels_%d' % i, initializer=label_params)
            label_params = tf.abs(label_vars)
        elif p_type == 2:
            if num == 1:
                # Binary
                label_params = tf.constant(binary_labels[:, b_lab_num], dtype=tf.float32)
                label_params = tf.expand_dims(label_params, axis=1)
            else:
                # Unit vector
                label_params = tf.random_uniform([minibatch_size, num], -1, 1, dtype=tf.float32)
                label_vars = tf.get_variable('labels_%d' % i, initializer=label_params)
                label_params = tf.nn.l2_normalize(label_vars, axis=1) * binary_labels[:, b_lab_num][:, np.newaxis]
            b_lab_num += 1
        elif p_type == 3:
            label_params = tf.random_uniform([minibatch_size, num], -3.0, 3.0, dtype=tf.float32)
            #label_params = tf.zeros([minibatch_size, num], dtype=tf.float32)
            label_vars = tf.get_variable('labels_%d' % i, initializer=label_params)
            label_params = tf.clip_by_value(label_vars, -3.0, 3.0)
        elif p_type == 4:
            label_params = tf.random_uniform([minibatch_size, num], 0.0, 3.0, dtype=tf.float32)
            #label_params = tf.zeros([minibatch_size, num], dtype=tf.float32)
            label_vars = tf.get_variable('labels_%d' % i, initializer=label_params)
            label_params = tf.clip_by_value(label_vars, 0.0, 3.0)
        elif p_type == 5:
            # Not implemented
            continue

        params_set.append(label_params)
        if not (p_type == 2 and num == 1):
            label_var_list.append(label_vars)

    labels = tf.concat(params_set, axis=1)

    return labels, label_var_list

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/tpl_cosine_dists.py <==
import numpy as np
import anyvalue
import struct

def readTpl(file):

    vlist =  []
    with open(file, "rb") as f:
        t = f.read()
        size = np.fromstring(t[4:8], dtype=np.int32)
        fSize= 128 #int((size[0]-336)/4)
        t_ = t[-fSize*4:]
        vlist.append(np.fromstring(t_, dtype=np.float32))
    ret = np.stack(vlist)
    return ret


if __name__ == '__main__':
    out = readTpl('C:/project/from_the_DEEPs/Quantitative/ID_consistency/All_images_tpl/CC-GAN_0.0_0.0_000000.tpl')
    print(out.shape)
    print(out)


==> plots/032-fake-images-21/src/train.py <==
"""
The Generator network, G, and the Discriminator network, D, are complete up to the last resolution throughout the
training. It is the placeholder 'lod' that decides which resolution is optimized. The class 'TrainingSchedule' computes
the 'lod' for each training iteration.

The network G is constructed such as if resolution 8x8 for instance is optimized, then the generated images are upscaled
from the resolution 8x8 till the final resolution. Naturally, the layers of higher resolutions of G are skipped, the
image is only upscaled.

Similarly, the network D always accept images at the full resolution. However, if the resolution 8x8, for instance, is
optimized, it is still 8x8 images that are loaded (by the function training_set.get_minibatch_tf()) that uses the 'lod'
to load the appropriate resolution. Then the image gets upsampled to the final resolution by the function
'process_reals()'.

A note on the dependance of 'Resolution', 'Image Size' and 'lod':
If the final image size is 256, then:
    Res Img Size    lod     G conv2D fmaps
    2     4         6       512
    3     8         5       512
    4    16         4       512
    5    32         3       512
    6    64         2       256
    7   128         1       128
    8   256         0        64
'G conv2D fmaps' is the number of feature maps per resolution. It is set in 'networks.G_paper' and computed as:
fmaps = min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
where
fmap_base = 8192
stage = res - 1
fmap_decay = 1.0
fmap_max = 512

The data format of a batch is N x C x H x W. Beware, it is not the usual NHWC.

Upsampling: In the function 'process_reals' and in 'networks.upscale2d()' the upsampling is implemented in the same way:
1. The tensor is reshaped to add a dimension next to H and W: N x C x H x W  -->  N x C x H x 1 x W x 1
2. Then the function tf.tile() is used to replicate the 1 dimension by the '2**lod' factor:
   N x C x H x 1 x W x 1  -->  N x C x H x 2**lod x W x 2**lod
3. Finally, the tensor is reshaped:
   N x C x H x 2**lod x W x 2**lod  -->  N x C x H*2**lod x W*2**lod

"""
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import time
import numpy as np
import tensorflow as tf

import choose_config_file as config

import tfutil
import dataset
import itertools
import misc

#----------------------------------------------------------------------------
# Choose the size and contents of the image snapshot grids that are exported
# periodically during training.

def setup_snapshot_image_grid(G, training_set,
    label_param_nums,       # Tuple containing the number of parameters with which each label should be replaced on
                            # input to the generator when in "Partition Variation" mode. (None = PV mode disabled.)
    label_param_types,      # Tuple containing integers representing the "type" of parameters to be used:
                            #     0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    size    = '1080p',      # '1080p' = to be viewed on 1080p display, '4k' = to be viewed on 4k display.
    layout  = 'random'):    # 'random' = grid contents are selected randomly, 'row_per_class' = each row corresponds to one class label.

    # Select size.
    gw = 1; gh = 1
    if size == '1080p':
        gw = np.clip(1920 // (G.output_shape[3]//2), 3, 32)
        gh = np.clip(1080 // (G.output_shape[2]//2), 2, 32)
    if size == '4k':
        gw = np.clip(3840 // (G.output_shape[3]//2), 7, 32)
        gh = np.clip(2160 // (G.output_shape[2]//2), 4, 32)

    reals = np.zeros([gw * gh] + training_set.shape, dtype=training_set.dtype)
    labels_list = np.zeros([1, gw * gh, training_set.label_size], dtype=training_set.label_dtype)
    # Fill in reals and labels.
    for idx in range(gw * gh):
        while True:
            real, label = training_set.get_minibatch_np(1)
            reals[idx] = real[0]
            if label_param_types != (5, 5):
                labels_list[0, idx] = label[0]
            break

    return (gw, gh), reals, labels_list

#----------------------------------------------------------------------------
# Just-in-time processing of training images before feeding them to the networks.

def process_reals(x, labels, lod, drange_data, drange_net):
    """
    Pre-processing of training images before feeding them to the networks. This preprocessing is made on tensorflow
    (not in numpy arrays). The main duty of this function is to do data augmentation, fading between resolution in the
    transition phase and up-sample to the final resolution.

    If 'lod' is fractionnal, then, a fading is performed, similarly to what is done at the end of the generator.
    For instance if lod=4.3 and the finale resolution is 256, then the image is loaded at a resolution of
    log2(256) - floor(4.3) = 4 i.e. 16x16. Then the image is downsampled to 8x8 and a fading is applyed:
    image = img_16x16 + 0.3 * (img_8x8 - img_16x16) = 0.7 * img_16x16 + 0.3 * img_8x8.

    Then this image is up-sampled to the final resolution.

    :param x: input batch as a Tensor.
    :param lod: The up-sampling is of factor 2**lod. I.e. 'lod' is the difference between full resolution and current
    resolution in a log2 scale.
    :param mirror_augment: If True, the input image is flipped with a probability of 50%.
    :param drange_data: [min, max] of the 'x'.
    :param drange_net: [min, max] of the image expected by the discriminator network. Default: [-1,1]
    :return:
    """
    with tf.name_scope('ProcessReals'):
        with tf.name_scope('DynamicRange'):
            x = tf.cast(x, tf.float32)
            x = misc.adjust_dynamic_range(x, drange_data, drange_net)

        with tf.name_scope('FadeLOD'): # Smooth crossfade between consecutive levels-of-detail.
            s = tf.shape(x)
            y = tf.reshape(x, [-1, s[1], s[2]//2, 2, s[3]//2, 2])
            y = tf.reduce_mean(y, axis=[3, 5], keepdims=True)
            y = tf.tile(y, [1, 1, 1, 2, 1, 2])
            y = tf.reshape(y, [-1, s[1], s[2], s[3]])
            x = tfutil.lerp(x, y, lod - tf.floor(lod))
        with tf.name_scope('UpscaleLOD'): # Upscale to match the expected input/output size of the networks.
            s = tf.shape(x)
            factor = tf.cast(2 ** tf.floor(lod), tf.int32)
            x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
            x = tf.tile(x, [1, 1, 1, factor, 1, factor])
            x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
        return x, labels

#----------------------------------------------------------------------------
# Class for evaluating and storing the values of time-varying training parameters.

class TrainingSchedule:
    def __init__(
        self,
        cur_nimg,                           # number of images the trainer has alreay seen
        training_set,
        lod_initial_resolution  = 4,        # Image resolution used at the beginning.
        lod_training_kimg       = 600,      # Thousands of real images to show before doubling the resolution.
        lod_transition_kimg     = 600,      # Thousands of real images to show when fading in new layers.
        minibatch_base          = 16,       # Maximum minibatch size, divided evenly among GPUs.
        minibatch_dict          = {},       # Resolution-specific overrides.
        max_minibatch_per_gpu   = {},       # Resolution-specific maximum minibatch size per GPU.
        G_lrate_base            = 0.001,  # Learning rate for the generator.
        G_lrate_dict            = {},       # Resolution-specific overrides.
        D_lrate_base            = 0.001,    # Learning rate for the discriminator.
        D_lrate_dict            = {},       # Resolution-specific overrides.
        tick_kimg_base          = 160,      # Default interval of progress snapshots.
        tick_kimg_dict          = {4: 160, 8:140, 16:120, 32:100, 64:80, 128:60, 256:40, 512:20, 1024:10}): # Resolution-specific overrides.

        if config.num_gpus == 0:
            num_devs = 1
        else:
            num_devs = config.num_gpus

        # Training phase.
        self.kimg = cur_nimg / 1000.0
        phase_dur = lod_training_kimg + lod_transition_kimg
        # phase_dur : Number of images before a transition.
        #             Hence 'self.kimg' should be at least 'phase_dur' * 'training_set.resolution_log2'
        phase_idx = int(np.floor(self.kimg / phase_dur)) if phase_dur > 0 else 0
        # phase_idx : number of the phase we are in = working resolution
        phase_kimg = self.kimg - phase_idx * phase_dur
        # phase_kimg : number of (1000 of) images in the current phase

        # Level-of-detail and resolution.
        # training_set.resolution_log2 : log2 of the maximum image size
        self.lod = training_set.resolution_log2
        self.lod -= np.floor(np.log2(lod_initial_resolution))
        self.lod -= phase_idx
        # lod : Level of Detail = 0 for the highest resolution, is maximum for the 4x4 resolution (so this is actually
        #       the inverse of the level of details)
        if lod_transition_kimg > 0:
            self.lod -= max(phase_kimg - lod_training_kimg, 0.0) / lod_transition_kimg
        # After the first 'lod_training_kimg' images in a phase, the 'lod' gets fractionnal
        #     --> then we are in a transition phase !
        self.lod = max(self.lod, 0.0)   # The lod cannot be negative
        self.resolution = 2 ** (training_set.resolution_log2 - int(np.floor(self.lod)))
        # 'self.resolution' highest current resolution. At the begining of  the training, it is 4, then 8 etc.

        # Minibatch size: The size of the minibatch depends on the resolution.
        # With the default parameters, the minibatch is always 16
        self.minibatch = minibatch_dict.get(self.resolution, minibatch_base)
        self.minibatch -= self.minibatch % num_devs
        # The size of the minibatch must be a multiple of the number of GPUs to make multi-gpu easier
        if self.resolution in max_minibatch_per_gpu:
            self.minibatch = min(self.minibatch, max_minibatch_per_gpu[self.resolution] * num_devs)

        # Other parameters.
        self.G_lrate = G_lrate_dict.get(self.resolution, G_lrate_base)
        self.D_lrate = D_lrate_dict.get(self.resolution, D_lrate_base)
        self.tick_kimg = tick_kimg_dict.get(self.resolution, tick_kimg_base)

#----------------------------------------------------------------------------
# Main training script.
# To run, comment/uncomment appropriate lines in config.py and launch train.py.

def train_progressive_gan(
    G_smoothing             = 0.999,        # Exponential running average of generator weights.
    D_repeats               = 1,            # How many times the discriminator is trained per G iteration.
    minibatch_repeats       = 4,            # Number of minibatches to run before adjusting training parameters.
    reset_opt_for_new_lod   = True,         # Reset optimizer internal state (e.g. Adam moments) when new layers are introduced?
    total_kimg              = 15000,        # Total length of the training, measured in thousands of real images.
    mirror_augment          = False,        # Enable mirror augment?
    drange_net              = [-1,1],       # Dynamic range used when feeding image data to the networks.
    image_snapshot_ticks    = 1,            # How often to export image snapshots?
    network_snapshot_ticks  = 10,           # How often to export network snapshots?
    save_tf_graph           = False,        # Include full TensorFlow computation graph in the tfevents file?
    save_weight_histograms  = False,        # Include weight histograms in the tfevents file?
    resume_run_id           = None,         # Run ID or network pkl to resume training from, None = start from scratch.
    resume_snapshot         = None,         # Snapshot index to resume training from, None = autodetect.
    resume_kimg             = 0.0,          # Assumed training progress at the beginning. Affects reporting and training schedule.
    resume_time             = 0.0,          # Assumed wallclock time at the beginning. Affects reporting.
    cond_weight             = 1.0,          # Weight for auxiliary classifier (if labels exist). cond_weight=None switches to classic C-GAN.
    shape_latent_size       = 400,
    tex_latent_size         = 200,
    bckd_latent_size        = 50,
    label_param_nums        = None,         # Tuple containing number of parameters for each label category on input to G.
    label_param_types       = None,         # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    label_param_ave_fakes   = None,         # Specify which parameters should be "neutralised" during averaging. (Additive lighting ID-constraint)
    multihot                = False,        # Set to True if labels aren't mutually exclusive
    ortho_reg_scale_g       = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    uniform_rand_vec        = False):       # Use random latents distributed uniformly between -2.0 and 2.0 rather than standard Gaussian.

    maintenance_start_time = time.time()
    training_set = dataset.load_dataset(data_dir=config.data_dir, verbose=True, label_param_nums=label_param_nums, **config.dataset)

    if config.num_gpus == 0:
        device = 'CPU'
        num_devs = 1
    else:
        device = 'GPU'
        num_devs = config.num_gpus

    # Construct networks.
    with tf.device('/%s:0' % device):
        if resume_run_id is not None:
            network_pkl = misc.locate_network_pkl(resume_run_id, resume_snapshot)
            print('Loading networks from "%s"...' % network_pkl)
            G, D, Gs = misc.load_pkl(network_pkl)
        else:
            print('Constructing networks...')
            label_size_in = training_set.label_size
            label_size_out = 0

            label_params_size = training_set.label_size
            if label_param_nums is not None:
                label_params_size = np.sum(label_param_nums) + 2 # The +2 is for the zoom level and pitch (created on-the-fly within dataset)

            G = tfutil.Network('G', num_channels=training_set.shape[0], resolution=128,
                               label_params_size=label_params_size, label_param_nums=label_param_nums,
                               shape_latent_size=shape_latent_size, tex_latent_size=tex_latent_size, bckd_latent_size=bckd_latent_size,
                               ortho_reg_scale=ortho_reg_scale_g, **config.G)
            D = tfutil.Network('D', num_channels=training_set.shape[0] + label_size_in, resolution=128, label_size=label_size_out, **config.D)
            Gs = G.clone('Gs')
        Gs_update_op = Gs.setup_as_moving_average_of(G, beta=G_smoothing)
    G.print_layers(); D.print_layers()

    print('Building TensorFlow graph...')
    with tf.name_scope('Inputs'):
        lod_in          = tf.placeholder(tf.float32, name='lod_in', shape=[])
        lrate_in        = tf.placeholder(tf.float32, name='lrate_in', shape=[])
        minibatch_split = config.sched.minibatch_base // num_devs
        # Read the images and labels and split them to work on several GPUs:
        reals, labels   = training_set.get_minibatch_tf()
        #_, labels_fake = training_set.get_minibatch_tf()
        reals_split     = tf.split(reals, num_devs)
        labels_split    = tf.split(labels, num_devs)
        #labels_fake_split = tf.split(labels_fake, num_devs)

        # Create dataset of poses detected for the training images.
        # poses_np = np.loadtxt('celeba_nice_train_detected_poses.txt', dtype=np.float32)
        # poses_np = poses_np.astype(np.float32)

    # Loss computation on multiple GPUs:
    G_opt = tfutil.Optimizer(name='TrainG', learning_rate=lrate_in, **config.G_opt)
    D_opt = tfutil.Optimizer(name='TrainD', learning_rate=lrate_in, **config.D_opt)
    for dev in range(num_devs):
        with tf.name_scope('%s%d' % (device, dev)), tf.device('/%s:%d' % (device, dev)):
            G_gpu = G if dev == 0 else G.clone(G.name + '_shadow')
            D_gpu = D if dev == 0 else D.clone(D.name + '_shadow')
            lod_assign_ops = [tf.assign(G_gpu.find_var('lod'), lod_in), tf.assign(D_gpu.find_var('lod'), lod_in)]
            reals_gpu, labels_gpu = process_reals(reals_split[dev], labels_split[dev], lod_in, training_set.dynamic_range, drange_net)
            #labels_fake_gpu = labels_fake_split[dev]
            # tfutil.call_func_by_name() calls the function 'func' defined in the dictionaries 'config.G_loss' and
            # 'config.D_loss'
            with tf.name_scope('G_loss'), tf.control_dependencies(lod_assign_ops):
                G_loss = tfutil.call_func_by_name(G=G_gpu, D=D_gpu, opt=G_opt, training_set=training_set,
                                                  minibatch_size=minibatch_split, cond_weight=cond_weight,
                                                  labels_fake=labels_gpu, label_param_nums=label_param_nums,
                                                  label_param_types=label_param_types, multihot=multihot,
                                                  ortho_reg_scale=ortho_reg_scale_g, drange=drange_net,
                                                  uniform_rand_vec=uniform_rand_vec, label_param_ave_fakes=label_param_ave_fakes,
                                                  **config.G_loss)
            with tf.name_scope('D_loss'), tf.control_dependencies(lod_assign_ops):
                D_loss = tfutil.call_func_by_name(G=G_gpu, D=D_gpu, opt=D_opt, training_set=training_set,
                                                  minibatch_size=minibatch_split, reals=reals_gpu, labels=labels_gpu, labels_fake=labels_gpu,
                                                  dev=dev, cond_weight=cond_weight,
                                                  label_param_nums=label_param_nums,
                                                  label_param_types=label_param_types, multihot=multihot,
                                                  uniform_rand_vec=uniform_rand_vec, label_param_ave_fakes=label_param_ave_fakes,
                                                  **config.D_loss)
            G_opt.register_gradients(tf.reduce_mean(G_loss), G_gpu.trainables)
            D_opt.register_gradients(tf.reduce_mean(D_loss), D_gpu.trainables)
    G_train_op = G_opt.apply_updates()
    D_train_op = D_opt.apply_updates()

    print('Setting up snapshot image grid...')
    grid_size, grid_reals, grid_labels_list = setup_snapshot_image_grid(G, training_set, label_param_nums, label_param_types, **config.grid)

    grid_shape_latents = np.random.randn(120, shape_latent_size).astype(np.float32)
    grid_tex_latents = np.random.randn(120, tex_latent_size).astype(np.float32)
    grid_bckd_latents = np.random.randn(120, bckd_latent_size).astype(np.float32)

    sched = TrainingSchedule(total_kimg * 1000, training_set, **config.sched)

    print('Setting up result dir...')
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    misc.save_image_grid(grid_reals, os.path.join(result_subdir, 'reals.png'), drange=training_set.dynamic_range, grid_size=grid_size)

    grid_zooms = np.ones([120, 1])

    grid_yaws = np.arange(15) * (180.0 / 14.0) - 90.0
    grid_yaws = np.repeat(grid_yaws[np.newaxis, :], 8, axis=0)
    grid_yaws = np.reshape(grid_yaws, [-1, 1])
    grid_pitches = np.zeros(15)
    grid_pitches = np.repeat(grid_pitches[np.newaxis, :], 8, axis=0)
    grid_pitches = np.reshape(grid_pitches, [-1, 1])

    grid_fps = np.ones([120, 4])
    grid_pose_list = np.concatenate([grid_zooms, grid_yaws, grid_pitches, grid_fps], axis=1)

    grid_shape_latents_repeated = np.copy(grid_shape_latents[0:8, :])
    grid_shape_latents_repeated = np.repeat(grid_shape_latents_repeated, 15, axis=0)

    grid_tex_latents_repeated = np.copy(grid_tex_latents[0:8, :])
    grid_tex_latents_repeated = np.repeat(grid_tex_latents_repeated, 15, axis=0)

    grid_bckd_latents_repeated = np.copy(grid_bckd_latents[0:8, :])
    grid_bckd_latents_repeated = np.repeat(grid_bckd_latents_repeated, 15, axis=0)

    # grid_latents_triple = np.copy(grid_latents[0:40, :])
    # grid_latents_triple = np.stack([grid_latents_triple, grid_latents_triple, grid_latents_triple], axis=2)
    # grid_latents_triple = np.transpose(grid_latents_triple, [1, 0, 2])
    # grid_latents_triple = np.reshape(grid_latents_triple, [grid_latents.shape[1], 120])
    # grid_latents = np.transpose(grid_latents_triple)

    grid_fakes = Gs.run(grid_shape_latents_repeated, grid_tex_latents_repeated, grid_bckd_latents_repeated, grid_pose_list, no_backround=True, minibatch_size=sched.minibatch//num_devs, num_gpus=int(config.num_gpus > 0))
    grid_images = grid_fakes[:, 0:3, :, :]
    grid_face_images = grid_fakes[:, 3:6, :, :]
    grid_texture = grid_fakes[:, 6:9, :, :]
    grid_bg = grid_fakes[:, 9:12, :, :]
    grid_attn = grid_fakes[:, 12:15, :, :]

    grid_images = grid_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_face_images = grid_face_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_bg = grid_bg.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_attn = grid_attn.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))

    misc.save_image_grid(grid_images, os.path.join(result_subdir, 'fakes_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_face_images, os.path.join(result_subdir, 'faces_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_texture, os.path.join(result_subdir, 'texture_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_bg, os.path.join(result_subdir, 'background_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    #misc.save_image_grid(grid_attn, os.path.join(result_subdir, 'attention_map_%06d.png' % 0), drange=[0, 1], grid_size=grid_size)

    #####################################

    # grid_pose_gaussian = np.zeros([3, 2], dtype=np.float32)
    # grid_pose_gaussian[0, 0] = -90.0
    # grid_pose_gaussian[1, 0] = 0.0
    # grid_pose_gaussian[2, 0] = 90.0
    # grid_pose_gaussian = np.tile(grid_pose_gaussian, [40, 1])
    #
    # grid_bckd_natural = np.random.randn(40)
    # grid_bckd_natural = np.repeat(grid_bckd_natural[:, np.newaxis], 3, axis=1)
    # grid_bckd_natural = np.reshape(grid_bckd_natural, [-1, 1])
    # grid_pose_gaussian = poses_np[0:120, :]
    grid_bckd_natural = np.random.randn(120)
    grid_bckd_natural = np.reshape(grid_bckd_natural, [-1, 1])

    grid_fakes = Gs.run(grid_shape_latents, grid_tex_latents, grid_bckd_latents, grid_labels_list[0], minibatch_size=sched.minibatch//num_devs, num_gpus=int(config.num_gpus > 0))
    grid_images = grid_fakes[:, 0:3, :, :]
    grid_face_images = grid_fakes[:, 3:6, :, :]
    grid_texture = grid_fakes[:, 6:9, :, :]
    grid_bg = grid_fakes[:, 9:12, :, :]
    grid_attn = grid_fakes[:, 12:15, :, :]

    grid_images = grid_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_face_images = grid_face_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_bg = grid_bg.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
    grid_attn = grid_attn.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))

    misc.save_image_grid(grid_images, os.path.join(result_subdir, 'natural_fakes_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_face_images, os.path.join(result_subdir, 'natural_faces_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_texture, os.path.join(result_subdir, 'natural_texture_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    misc.save_image_grid(grid_bg, os.path.join(result_subdir, 'natural_background_%06d.png' % 0), drange=drange_net, grid_size=grid_size)
    #misc.save_image_grid(grid_attn, os.path.join(result_subdir, 'natural_attention_map_%06d.png' % 0), drange=[0, 1], grid_size=grid_size)

    summary_log = tf.summary.FileWriter(result_subdir)
    if save_tf_graph:
        summary_log.add_graph(tf.get_default_graph())
    if save_weight_histograms:
        G.setup_weight_histograms(); D.setup_weight_histograms()

    if 'id_weight' in config.G_loss and config.G_loss.id_weight > 0.0:
        print('Initialising DenseNet...')
        # The ID-constraint's densenet is set up to initialise from a network snapshot.
        # Here we actually run the initialisation.
        vars = tf.get_collection(tf.GraphKeys.GLOBAL_VARIABLES, scope='Densenet')
        init_op = tf.variables_initializer(vars)
        # I can't figure out why lod_in is needed here. Without it, we get errors.
        # I tried setting images.set_shape([None, 96, 96, 3]) in Densenet_R69 but it didn't help.
        tf.get_default_session().run(init_op, {lod_in: sched.lod})

    print('Training...')
    cur_nimg = int(resume_kimg * 1000)
    cur_tick = 0
    tick_start_nimg = cur_nimg
    tick_start_time = time.time()
    train_start_time = tick_start_time - resume_time
    prev_lod = -1.0
    D_ops = [D_train_op, Gs_update_op]

    while cur_nimg < total_kimg * 1000:

        # Choose training parameters and configure training ops.
        sched = TrainingSchedule(cur_nimg, training_set, **config.sched)
        training_set.configure(sched.minibatch, sched.lod)

        if reset_opt_for_new_lod:
            if np.floor(sched.lod) != np.floor(prev_lod) or np.ceil(sched.lod) != np.ceil(prev_lod):
                G_opt.reset_optimizer_state(); D_opt.reset_optimizer_state()
        prev_lod = sched.lod

        # Run training ops.
        for repeat in range(minibatch_repeats):
            for _ in range(D_repeats):
                tfutil.run(D_ops, {lod_in: sched.lod, lrate_in: sched.D_lrate})
                cur_nimg += sched.minibatch

            tfutil.run([G_train_op], {lod_in: sched.lod, lrate_in: sched.G_lrate})

        # Perform maintenance tasks once per tick.
        done = (cur_nimg >= total_kimg * 1000)
        if cur_nimg >= tick_start_nimg + sched.tick_kimg * 1000 or done:
            cur_tick += 1
            cur_time = time.time()
            tick_kimg = (cur_nimg - tick_start_nimg) / 1000.0
            tick_start_nimg = cur_nimg
            tick_time = cur_time - tick_start_time
            total_time = cur_time - train_start_time
            maintenance_time = tick_start_time - maintenance_start_time
            maintenance_start_time = cur_time

            # Report progress.
            print('tick %-5d kimg %-8.1f lod %-5.2f minibatch %-4d time %-12s sec/tick %-7.1f sec/kimg %-7.2f maintenance %.1f' % (
                tfutil.autosummary('Progress/tick', cur_tick),
                tfutil.autosummary('Progress/kimg', cur_nimg / 1000.0),
                tfutil.autosummary('Progress/lod', sched.lod),
                tfutil.autosummary('Progress/minibatch', sched.minibatch),
                misc.format_time(total_time),
                tfutil.autosummary('Timing/sec_per_tick', tick_time),
                tfutil.autosummary('Timing/sec_per_kimg', tick_time / tick_kimg),
                tfutil.autosummary('Timing/maintenance_sec', maintenance_time)))
            tfutil.autosummary('Timing/total_hours', total_time / (60.0 * 60.0))
            tfutil.save_summaries(summary_log, cur_nimg)

            # Save snapshots.
            if cur_tick % image_snapshot_ticks == 0 or done:
                grid_fakes = Gs.run(grid_shape_latents_repeated, grid_tex_latents_repeated, grid_bckd_latents_repeated, grid_pose_list, minibatch_size=sched.minibatch//num_devs)
                grid_images = grid_fakes[:, 0:3, :, :]
                grid_face_images = grid_fakes[:, 3:6, :, :]
                grid_texture = grid_fakes[:, 6:9, :, :]
                grid_bg = grid_fakes[:, 9:12, :, :]
                grid_attn = grid_fakes[:, 12:15, :, :]

                grid_images = grid_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_face_images = grid_face_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_bg = grid_bg.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_attn = grid_attn.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))

                misc.save_image_grid(grid_images, os.path.join(result_subdir, 'fakes_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_face_images, os.path.join(result_subdir, 'faces_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_texture, os.path.join(result_subdir, 'texture_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_bg, os.path.join(result_subdir, 'background_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                #misc.save_image_grid(grid_attn, os.path.join(result_subdir, 'attention_map_%06d.png' % (cur_nimg // 1000)), drange=[0, 1], grid_size=grid_size)

                ######################################

                grid_fakes = Gs.run(grid_shape_latents, grid_tex_latents, grid_bckd_latents, grid_labels_list[0], minibatch_size=sched.minibatch//num_devs)
                grid_images = grid_fakes[:, 0:3, :, :]
                grid_face_images = grid_fakes[:, 3:6, :, :]
                grid_texture = grid_fakes[:, 6:9, :, :]
                grid_bg = grid_fakes[:, 9:12, :, :]
                grid_attn = grid_fakes[:, 12:15, :, :]

                grid_images = grid_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_face_images = grid_face_images.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_bg = grid_bg.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))
                grid_attn = grid_attn.reshape(120, 3, 128, 2, 128, 2).max(axis=(3, 5))

                misc.save_image_grid(grid_images, os.path.join(result_subdir, 'natural_fakes_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_face_images, os.path.join(result_subdir, 'natural_faces_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_texture, os.path.join(result_subdir, 'natural_texture_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                misc.save_image_grid(grid_bg, os.path.join(result_subdir, 'natural_background_%06d.png' % (cur_nimg // 1000)), drange=drange_net, grid_size=grid_size)
                #misc.save_image_grid(grid_attn, os.path.join(result_subdir, 'natural_attention_map_%06d.png' % (cur_nimg // 1000)), drange=[0, 1], grid_size=grid_size)

            if cur_tick % network_snapshot_ticks == 0 or done:
                misc.save_pkl((G, D, Gs), os.path.join(result_subdir, 'network-snapshot-%06d.pkl' % (cur_nimg // 1000)))

            # Record start time of the next tick.
            tick_start_time = time.time()

    # Write final results.
    misc.save_pkl((G, D, Gs), os.path.join(result_subdir, 'network-final.pkl'))
    summary_log.close()
    open(os.path.join(result_subdir, '_training-done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Main entry point.
# Calls the function indicated in config.py.

if __name__ == "__main__":
    misc.init_output_logging()
    np.random.seed(config.random_seed)
    print('Initializing TensorFlow...')
    os.environ.update(config.env)
    tfutil.init_tf(config.tf_config)
    print('Running %s()...' % config.train['func'])
    tfutil.call_func_by_name(**config.train)
    print('Exiting...')

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/train_with_CC_mods.py <==
"""
The Generator network, G, and the Discriminator network, D, are complete up to the last resolution throughout the
training. It is the placeholder 'lod' that decides which resolution is optimized. The class 'TrainingSchedule' computes
the 'lod' for each training iteration.

The network G is constructed such as if resolution 8x8 for instance is optimized, then the generated images are upscaled
from the resolution 8x8 till the final resolution. Naturally, the layers of higher resolutions of G are skipped, the
image is only upscaled.

Similarly, the network D always accept images at the full resolution. However, if the resolution 8x8, for instance, is
optimized, it is still 8x8 images that are loaded (by the function training_set.get_minibatch_tf()) that uses the 'lod'
to load the appropriate resolution. Then the image gets upsampled to the final resolution by the function
'process_reals()'.

A note on the dependance of 'Resolution', 'Image Size' and 'lod':
If the final image size is 256, then:
    Res Img Size    lod     G conv2D fmaps
    2     4         6       512
    3     8         5       512
    4    16         4       512
    5    32         3       512
    6    64         2       256
    7   128         1       128
    8   256         0        64
'G conv2D fmaps' is the number of feature maps per resolution. It is set in 'networks.G_paper' and computed as:
fmaps = min(int(fmap_base / (2.0 ** (stage * fmap_decay))), fmap_max)
where
fmap_base = 8192
stage = res - 1
fmap_decay = 1.0
fmap_max = 512

The data format of a batch is N x C x H x W. Beware, it is not the usual NHWC.

Upsampling: In the function 'process_reals' and in 'networks.upscale2d()' the upsampling is implemented in the same way:
1. The tensor is reshaped to add a dimension next to H and W: N x C x H x W  -->  N x C x H x 1 x W x 1
2. Then the function tf.tile() is used to replicate the 1 dimension by the '2**lod' factor:
   N x C x H x 1 x W x 1  -->  N x C x H x 2**lod x W x 2**lod
3. Finally, the tensor is reshaped:
   N x C x H x 2**lod x W x 2**lod  -->  N x C x H*2**lod x W*2**lod

"""
# Copyright (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import os
import time
import numpy as np
import tensorflow as tf
import scipy

import choose_config_file as config

import tfutil
import dataset
import itertools
import misc

#----------------------------------------------------------------------------
# Choose the size and contents of the image snapshot grids that are exported
# periodically during training.

def setup_snapshot_image_grid(G, training_set,
    label_param_nums,       # Tuple containing the number of parameters with which each label should be replaced on
                            # input to the generator when in "Partition Variation" mode. (None = PV mode disabled.)
    label_param_types,      # Tuple containing integers representing the "type" of parameters to be used:
                            #     0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    size    = '1080p',      # '1080p' = to be viewed on 1080p display, '4k' = to be viewed on 4k display.
    layout  = 'random'):    # 'random' = grid contents are selected randomly, 'row_per_class' = each row corresponds to one class label.

    # Select size.
    gw = 1; gh = 1
    if size == '1080p':
        gw = np.clip(1920 // G.output_shape[3], 3, 32)
        gh = np.clip(1080 // G.output_shape[2], 2, 32)
    if size == '4k':
        gw = np.clip(3840 // G.output_shape[3], 7, 32)
        gh = np.clip(2160 // G.output_shape[2], 4, 32)

    # If in PV mode, create gradually varying label parameters used for "animating" the output grid of identities
    # label_param_nums = (1, 1)
    # label_param_types = (0, 0)
    if label_param_nums is not None:

        # Five types of parameter sets are supported: Standard Gaussian, Abs(Gaussian), Unit vector, Uniform and Positive uniform.
        # 0) Standard Gaussian - Mean=0, StdDev=+/-1; Used for categories where the image property can vary positively
        #    and negatively from the "zero state". E.g. pose and lighting.
        # 1) Abs(Gaussian) - Used for categories where the image property varies in only one direction from the
        #    "zero state". E.g. No smile --> smile.
        # 2) Unit vector - A vector of random uniform values [-1, 1] normalised to unit length. (The zero state is
        #    represented by a vector of zeros rather than by any particular unit vector.) Used for discrete categories
        #    such as glasses / no glasses. The discrete transition between zero-vector and unit-vector represents the
        #    absense / presence of the property and avoids unrealistic images with half-formed features. If present,
        #    the direction of the unit vector will capture variation in the feature, e.g. the style of the glasses.
        # 3) Uniform - Unformly distributed random values between -2.0 and 2.0.
        # 4) Positive uniform - Unformly distributed random values between 0.0 and 2.0.

        # 1) Specify a sequence of values within the range of the standard Gaussian distribution.
        #    If there are multiple parameters of this type for any particular category, they will each be varied
        #    individually about zero. [
        gaussian_up = np.linspace(0.0, 90.0, num=10, endpoint=False)
        gaussian_down = np.linspace(90.0, -90.0, num=20, endpoint=False)
        gaussian_backup = np.linspace(-90.0, 0.0, num=10, endpoint=False)
        gaussian_wiggle = np.concatenate([gaussian_up, gaussian_down, gaussian_backup], axis=0)
        # ]

        # 2) Specify a sequence of values within the range of the distribution Abs(Gaussian).
        #    If there are multiple parameters of this type for any particular category, they will each be varied
        #    individually from zero. [
        absgaussian_up = np.linspace(0.0, 3.0, num=20, endpoint=False)
        absgaussian_down = np.linspace(3.0, 0.0, num=20, endpoint=False)
        absgaussian_wiggle = np.concatenate([absgaussian_up, absgaussian_down], axis=0)
        # ]

        # 3) Specify a sequence of values belonging to a surface of unit radius.
        #    Rather than exploring this space systematically, we specify a number of random directions and gradually
        #    interpolate between them. [
        num_directions = 6
        change = np.linspace(0.0, 1.0, num=10, endpoint=False) # Each interpolation is performed in this many steps.

        # Find the largest set of unit-vec-type parameters to be used.
        # When necessary, we will use the same set of random vectors and interpolations for multiple sets of unit
        # vector parameters. We will cater for the set with the largest number of dimensions and use sub samples of
        # dimensions for the others.
        mask = [type == 2 for type in label_param_types]
        relevant_nums = [num for num, flag in zip(label_param_nums, mask) if flag]
        if len(relevant_nums) > 0:
            biggest_unit_vec = max(relevant_nums)
            random_vecs = np.random.uniform(-1.0, 1.0, [num_directions, biggest_unit_vec]) # Generate N random vectors
            random_vecs_block = np.zeros([(num_directions - 1) * change.shape[0], biggest_unit_vec]) # Create an array to contain interpolations
            # Perform interpolations between the random vectors.
            # (N.B. normalisation will be performed later, after any subsampling of dimensions.)
            for i in range(num_directions - 1):
                random_vecs_block[i*change.shape[0]:(i+1)*change.shape[0], :] = random_vecs[i, np.newaxis, :] + (random_vecs[i+1, np.newaxis, :] - random_vecs[i, np.newaxis, :]) * change[:, np.newaxis]
            # ]

        # Create labels_block.
        # I.e. insert the relevant wiggle sequence for each parameter, one after the other to create
        # a roughly block-diagonal matrix, something like
        # Parameters: P1 P2 P3 P4
        #             ###########
        #             W  0  0  0
        #             0  W  0  0
        #             0  0  W  0
        #             0  0  0  W
        # where W is a column vector containing gradually varying values.
        # This whole matrix of parameter values will later be copied and pasted for each identity in the grid.

        # First, count up the number of steps required to perform all of the wiggles.
        wiggle_count = 0
        for num, type in zip(label_param_nums, label_param_types):
            if num > 0:
                if type == 0 or type == 3: # Gaussian / Uniform
                    wiggle_count += gaussian_wiggle.shape[0] * num
                elif type == 1 or type == 4: # Abs Gaussian / Positive uniform
                    wiggle_count += absgaussian_wiggle.shape[0] * num
                elif type == 2: # Unit vector
                    if num > 1:
                        wiggle_count += change.shape[0] * (num_directions - 1)

        # Find number of binary labels (i.e. unit vector labels of dimension 1) and their indices in the array of used labels
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        used_label_param_nums = [label_param_nums[i] for i in used_label_param_num_indices]
        used_label_param_types = [label_param_types[i] for i in used_label_param_num_indices]
        binary_label_indices = np.nonzero([tup == (1, 2) for tup in zip(used_label_param_nums, used_label_param_types)])[0]
        num_binary_labels = binary_label_indices.shape[0]
        if num_binary_labels > 0:
            binary_label_configurations = np.array(list(itertools.product([0, 1], repeat=num_binary_labels)))
        label_configurations = np.array(list(itertools.product([0, 1], repeat=training_set.label_size)))

        # Initialise the array to contain the whole sequence of parameter values
        labels_block = np.zeros([wiggle_count, np.sum(label_param_nums)], dtype=np.float32)

        # Loop over sets of parameters and insert the relevant sequences into labels_block
        wiggle_count = 0 # This stores the current vertical location in labels_block
        param_count = 0  # This stores the current horizontal location
        for num, type in zip(label_param_nums, label_param_types):
            # Loop over parameters within the set. (N.B. This loop does nothing if type == 2)
            for i in range(num):
                if type == 0 or type == 3: # Gaussian / Uniform
                    labels_block[wiggle_count : wiggle_count + gaussian_wiggle.shape[0], param_count] = gaussian_wiggle[:]
                    #labels_block[wiggle_count: wiggle_count + gaussian_wiggle.shape[0], :] = np.random.normal(0.0, 1.0, [gaussian_wiggle.shape[0], np.sum(label_param_nums)])
                    wiggle_count += gaussian_wiggle.shape[0]
                    param_count += 1
                elif type == 1 or type == 4: # Abs Gaussian / Positive uniform
                    labels_block[wiggle_count : wiggle_count + absgaussian_wiggle.shape[0], param_count] = absgaussian_wiggle[:]
                    wiggle_count += absgaussian_wiggle.shape[0]
                    param_count += 1
            if type == 2: # Unit vector
                if num > 1:
                    # Get sequences of gradually varying vectors for the required number of dimensions
                    unit_vecs = random_vecs_block[:, 0: num]
                    # Normalise each random vector to unit length
                    unit_vecs = unit_vecs / np.linalg.norm(unit_vecs, axis=1)[:, np.newaxis]
                    # All these parameters vary simultaneously and so we can insert the whole block of vectors into
                    # labels_block without looping over the dimensions.
                    labels_block[wiggle_count: wiggle_count + random_vecs_block.shape[0], param_count: param_count + num] = unit_vecs[:, :]
                    wiggle_count += random_vecs_block.shape[0]
                # Advance to the next parameter, even if it was a binary parameter (num==1) that we didn't toggle
                if num > 0:
                    param_count += num

    reals = np.zeros([gw * gh] + training_set.shape, dtype=training_set.dtype)
    if label_param_nums is None:
        # Normal conditional GAN:
        labels_list = np.zeros([1, gw * gh, training_set.label_size], dtype=training_set.label_dtype)
    else:
        # GAN conditioned on multi-valued parameters:
        labels_list = np.zeros([wiggle_count, gw * gh, np.sum(label_param_nums)], dtype=np.float32)

    # Fill in reals and labels.
    for idx in range(gw * gh):
        x = idx % gw; y = idx // gw
        if label_param_nums is not None:
            # Partitioned variation is enabled and so we have one category per row for the binary labels,
            # e.g. male/female. Other parameters are varied over the sequence of grids.
            labels_list[:, idx, :] = labels_block[:, :]
            if num_binary_labels > 0:
                labels_list[:, idx, binary_label_indices] = binary_label_configurations[np.newaxis, y % (num_binary_labels * 2), :]
            while True:
                real, label = training_set.get_minibatch_np(1)
                if np.any(label[0, :] != label_configurations[y % (2**training_set.label_size), :]):
                    continue
                reals[idx] = real[0]
                break
        else:
            while True:
                real, label = training_set.get_minibatch_np(1)
                if layout == 'row_per_class' and training_set.label_size > 0:
                    if label[0, y % training_set.label_size] == 0.0:
                        continue
                reals[idx] = real[0]
                labels_list[0, idx] = label[0]
                break

    # Generate latents.
    latents = misc.random_latents(gw * gh, G)
    return (gw, gh), reals, labels_list, latents

#----------------------------------------------------------------------------
# Just-in-time processing of training images before feeding them to the networks.

def process_reals(x, lod, mirror_augment, drange_data, drange_net):
    """
    Pre-processing of training images before feeding them to the networks. This preprocessing is made on tensorflow
    (not in numpy arrays). The main duty of this function is to do data augmentation, fading between resolution in the
    transition phase and up-sample to the final resolution.

    If 'lod' is fractionnal, then, a fading is performed, similarly to what is done at the end of the generator.
    For instance if lod=4.3 and the finale resolution is 256, then the image is loaded at a resolution of
    log2(256) - floor(4.3) = 4 i.e. 16x16. Then the image is downsampled to 8x8 and a fading is applyed:
    image = img_16x16 + 0.3 * (img_8x8 - img_16x16) = 0.7 * img_16x16 + 0.3 * img_8x8.

    Then this image is up-sampled to the final resolution.

    :param x: input batch as a Tensor.
    :param lod: The up-sampling is of factor 2**lod. I.e. 'lod' is the difference between full resolution and current
    resolution in a log2 scale.
    :param mirror_augment: If True, the input image is flipped with a probability of 50%.
    :param drange_data: [min, max] of the 'x'.
    :param drange_net: [min, max] of the image expected by the discriminator network. Default: [-1,1]
    :return:
    """
    with tf.name_scope('ProcessReals'):
        with tf.name_scope('DynamicRange'):
            x = tf.cast(x, tf.float32)
            x = misc.adjust_dynamic_range(x, drange_data, drange_net)
        if mirror_augment:
            with tf.name_scope('MirrorAugment'):
                s = tf.shape(x)
                mask_vec = tf.random_uniform([s[0], 1, 1, 1], 0.0, 1.0)
                mask = tf.tile(mask_vec, [1, s[1], s[2], s[3]])
                x = tf.where(mask < 0.5, x, tf.reverse(x, axis=[3]))
                mask_vec = tf.expand_dims(tf.squeeze(mask_vec), 1)
        with tf.name_scope('FadeLOD'): # Smooth crossfade between consecutive levels-of-detail.
            s = tf.shape(x)
            y = tf.reshape(x, [-1, s[1], s[2]//2, 2, s[3]//2, 2])
            y = tf.reduce_mean(y, axis=[3, 5], keepdims=True)
            y = tf.tile(y, [1, 1, 1, 2, 1, 2])
            y = tf.reshape(y, [-1, s[1], s[2], s[3]])
            x = tfutil.lerp(x, y, lod - tf.floor(lod))
        with tf.name_scope('UpscaleLOD'): # Upscale to match the expected input/output size of the networks.
            s = tf.shape(x)
            factor = tf.cast(2 ** tf.floor(lod), tf.int32)
            x = tf.reshape(x, [-1, s[1], s[2], 1, s[3], 1])
            x = tf.tile(x, [1, 1, 1, factor, 1, factor])
            x = tf.reshape(x, [-1, s[1], s[2] * factor, s[3] * factor])
        return x, mask_vec

#----------------------------------------------------------------------------
# Class for evaluating and storing the values of time-varying training parameters.

class TrainingSchedule:
    def __init__(
        self,
        cur_nimg,                           # number of images the trainer has alreay seen
        training_set,
        lod_initial_resolution  = 4,        # Image resolution used at the beginning.
        lod_training_kimg       = 600,      # Thousands of real images to show before doubling the resolution.
        lod_transition_kimg     = 600,      # Thousands of real images to show when fading in new layers.
        minibatch_base          = 16,       # Maximum minibatch size, divided evenly among GPUs.
        minibatch_dict          = {},       # Resolution-specific overrides.
        max_minibatch_per_gpu   = {},       # Resolution-specific maximum minibatch size per GPU.
        G_lrate_base            = 0.001,    # Learning rate for the generator.
        G_lrate_dict            = {},       # Resolution-specific overrides.
        D_lrate_base            = 0.001,    # Learning rate for the discriminator.
        D_lrate_dict            = {},       # Resolution-specific overrides.
        tick_kimg_base          = 160,      # Default interval of progress snapshots.
        tick_kimg_dict          = {4: 160, 8:140, 16:120, 32:100, 64:80, 128:60, 256:40, 512:20, 1024:10}): # Resolution-specific overrides.

        if config.num_gpus == 0:
            num_devs = 1
        else:
            num_devs = config.num_gpus

        # Training phase.
        self.kimg = cur_nimg / 1000.0
        phase_dur = lod_training_kimg + lod_transition_kimg
        # phase_dur : Number of images before a transition.
        #             Hence 'self.kimg' should be at least 'phase_dur' * 'training_set.resolution_log2'
        phase_idx = int(np.floor(self.kimg / phase_dur)) if phase_dur > 0 else 0
        # phase_idx : number of the phase we are in = working resolution
        phase_kimg = self.kimg - phase_idx * phase_dur
        # phase_kimg : number of (1000 of) images in the current phase

        # Level-of-detail and resolution.
        # training_set.resolution_log2 : log2 of the maximum image size
        self.lod = training_set.resolution_log2
        self.lod -= np.floor(np.log2(lod_initial_resolution))
        self.lod -= phase_idx
        # lod : Level of Detail = 0 for the highest resolution, is maximum for the 4x4 resolution (so this is actually
        #       the inverse of the level of details)
        if lod_transition_kimg > 0:
            self.lod -= max(phase_kimg - lod_training_kimg, 0.0) / lod_transition_kimg
        # After the first 'lod_training_kimg' images in a phase, the 'lod' gets fractionnal
        #     --> then we are in a transition phase !
        self.lod = max(self.lod, 0.0)   # The lod cannot be negative
        self.resolution = 2 ** (training_set.resolution_log2 - int(np.floor(self.lod)))
        # 'self.resolution' highest current resolution. At the begining of  the training, it is 4, then 8 etc.

        # Minibatch size: The size of the minibatch depends on the resolution.
        # With the default parameters, the minibatch is always 16
        self.minibatch = minibatch_dict.get(self.resolution, minibatch_base)
        self.minibatch -= self.minibatch % num_devs
        # The size of the minibatch must be a multiple of the number of GPUs to make multi-gpu easier
        if self.resolution in max_minibatch_per_gpu:
            self.minibatch = min(self.minibatch, max_minibatch_per_gpu[self.resolution] * num_devs)

        # Other parameters.
        self.G_lrate = G_lrate_dict.get(self.resolution, G_lrate_base)
        self.D_lrate = D_lrate_dict.get(self.resolution, D_lrate_base)
        self.tick_kimg = tick_kimg_dict.get(self.resolution, tick_kimg_base)

#----------------------------------------------------------------------------
# Main training script.
# To run, comment/uncomment appropriate lines in config.py and launch train.py.

def train_progressive_gan(
    G_smoothing             = 0.999,        # Exponential running average of generator weights.
    D_repeats               = 1,            # How many times the discriminator is trained per G iteration.
    minibatch_repeats       = 4,            # Number of minibatches to run before adjusting training parameters.
    reset_opt_for_new_lod   = True,         # Reset optimizer internal state (e.g. Adam moments) when new layers are introduced?
    total_kimg              = 15000,        # Total length of the training, measured in thousands of real images.
    mirror_augment          = False,        # Enable mirror augment?
    drange_net              = [-1,1],       # Dynamic range used when feeding image data to the networks.
    image_snapshot_ticks    = 1,            # How often to export image snapshots?
    network_snapshot_ticks  = 10,           # How often to export network snapshots?
    save_tf_graph           = False,        # Include full TensorFlow computation graph in the tfevents file?
    save_weight_histograms  = False,        # Include weight histograms in the tfevents file?
    resume_run_id           = None,         # Run ID or network pkl to resume training from, None = start from scratch.
    resume_snapshot         = None,         # Snapshot index to resume training from, None = autodetect.
    resume_kimg             = 0.0,          # Assumed training progress at the beginning. Affects reporting and training schedule.
    resume_time             = 0.0,          # Assumed wallclock time at the beginning. Affects reporting.
    cond_weight             = 1.0,          # Weight for auxiliary classifier (if labels exist). cond_weight=None switches to classic C-GAN.
    label_param_nums        = None,         # Tuple containing number of parameters for each label category on input to G.
    label_param_types       = None,         # Parameter types to be used: 0 Gaussian; 1 Abs(Gaussian); 2 Unit vector
    multihot                = False,        # Set to True if labels aren't mutually exclusive
    ortho_reg_scale_g       = 0.0,          # Scale factor for the orthogonal weight-normalisation loss. 0.0 = Disabled.
    uniform_rand_vec        = False,        # Use random latents distributed uniformly between -2.0 and 2.0 rather than standard Gaussian.
    average_fakes           = False):       # Enable to average generated neutral images with the conditioned ones (intended as an ID constraint).

    maintenance_start_time = time.time()
    training_set = dataset.load_dataset(data_dir=config.data_dir, verbose=True, label_param_nums=label_param_nums, **config.dataset)

    if config.num_gpus == 0:
        device = 'CPU'
        num_devs = 1
    else:
        device = 'GPU'
        num_devs = config.num_gpus

    # Construct networks.
    with tf.device('/%s:0' % device):
        if resume_run_id is not None:
            network_pkl = misc.locate_network_pkl(resume_run_id, resume_snapshot)
            print('Loading networks from "%s"...' % network_pkl)
            G, D, Gs = misc.load_pkl(network_pkl)
        else:
            print('Constructing networks...')
            if cond_weight is None: # Classic C-GAN
                label_size_in = training_set.label_size
                label_size_out = 0
            else: # AC-GAN
                label_size_in = 0
                label_size_out = training_set.label_size

            label_params_size = training_set.label_size
            if label_param_nums is not None:
                label_params_size = np.sum(label_param_nums)

            G = tfutil.Network('G', num_channels=training_set.shape[0], resolution=training_set.shape[1], label_params_size=label_params_size, ortho_reg_scale=ortho_reg_scale_g, **config.G)
            D = tfutil.Network('D', num_channels=training_set.shape[0] + label_size_in, resolution=training_set.shape[1], label_size=label_size_out, **config.D)
            Gs = G.clone('Gs')
        Gs_update_op = Gs.setup_as_moving_average_of(G, beta=G_smoothing)
    G.print_layers(); D.print_layers()

    print('Building TensorFlow graph...')
    with tf.name_scope('Inputs'):
        lod_in          = tf.placeholder(tf.float32, name='lod_in', shape=[])
        lrate_in        = tf.placeholder(tf.float32, name='lrate_in', shape=[])
        minibatch_in    = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
        id_fade         = tf.placeholder(tf.float32, name='id_fade', shape=[])
        minibatch_split = minibatch_in // num_devs
        # Read the images and labels and split them to work on several GPUs:
        reals, labels   = training_set.get_minibatch_tf()
        reals_split     = tf.split(reals, num_devs)
        labels_split    = tf.split(labels, num_devs)
    # Loss computation on multiple GPUs:
    G_opt = tfutil.Optimizer(name='TrainG', learning_rate=lrate_in, **config.G_opt)
    D_opt = tfutil.Optimizer(name='TrainD', learning_rate=lrate_in, max_decay=0.9, **config.D_opt)
    for dev in range(num_devs):
        with tf.name_scope('%s%d' % (device, dev)), tf.device('/%s:%d' % (device, dev)):
            G_gpu = G if dev == 0 else G.clone(G.name + '_shadow')
            D_gpu = D if dev == 0 else D.clone(D.name + '_shadow')
            lod_assign_ops = [tf.assign(G_gpu.find_var('lod'), lod_in), tf.assign(D_gpu.find_var('lod'), lod_in)]
            reals_gpu, mask_vec = process_reals(reals_split[dev], lod_in, mirror_augment, training_set.dynamic_range, drange_net)
            if cond_weight is None and label_param_nums is None: # Classic conditional GAN (with continuous labels in my case)
                yaw_pitch_labs = tf.split(labels_split[dev], 2, axis=1)
                yaw_labs = yaw_pitch_labs[0]
                yaw_labs = tf.where(mask_vec < 0.5, yaw_labs, -yaw_labs)
                labels_split[dev] = tf.concat([yaw_labs, yaw_pitch_labs[1]], axis=1)
            labels_gpu = labels_split[dev]
            # tfutil.call_func_by_name() calls the function 'func' defined in the dictionaries 'config.G_loss' and
            # 'config.D_loss'
            with tf.name_scope('G_loss'), tf.control_dependencies(lod_assign_ops):
                G_loss = tfutil.call_func_by_name(G=G_gpu, D=D_gpu, opt=G_opt, training_set=training_set,
                                                  minibatch_size=minibatch_split, cond_weight=cond_weight,
                                                  label_param_nums=label_param_nums,
                                                  label_param_types=label_param_types, multihot=multihot,
                                                  ortho_reg_scale=ortho_reg_scale_g, drange=drange_net,
                                                  uniform_rand_vec=uniform_rand_vec, average_fakes=average_fakes,
                                                  id_fade=id_fade,
                                                  **config.G_loss)
            with tf.name_scope('D_loss'), tf.control_dependencies(lod_assign_ops):
                D_loss = tfutil.call_func_by_name(G=G_gpu, D=D_gpu, opt=D_opt, training_set=training_set,
                                                  minibatch_size=minibatch_split, reals=reals_gpu, labels=labels_gpu,
                                                  dev=dev, cond_weight=cond_weight,
                                                  label_param_nums=label_param_nums,
                                                  label_param_types=label_param_types, multihot=multihot,
                                                  uniform_rand_vec=uniform_rand_vec, average_fakes=average_fakes,
                                                  **config.D_loss)
            G_opt.register_gradients(tf.reduce_mean(G_loss), G_gpu.trainables)
            D_opt.register_gradients(tf.reduce_mean(D_loss), D_gpu.trainables)
    G_train_op = G_opt.apply_updates()
    D_train_op = D_opt.apply_updates()

    print('Setting up snapshot image grid...')
    grid_size, grid_reals, grid_labels_list, grid_latents = setup_snapshot_image_grid(G, training_set, label_param_nums, label_param_types, **config.grid)
    sched = TrainingSchedule(total_kimg * 1000, training_set, **config.sched)

    if average_fakes:
        zero_labs = np.zeros_like(grid_labels_list[0])

    print('Setting up result dir...')
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    misc.save_image_grid(grid_reals, os.path.join(result_subdir, 'reals.png'), drange=training_set.dynamic_range, grid_size=grid_size)

    for i in range(grid_labels_list.shape[0]):
        grid_fakes = Gs.run(grid_latents, grid_labels_list[i], minibatch_size=sched.minibatch//num_devs, num_gpus=int(config.num_gpus > 0))
        param_string = ''
        for param_val in grid_labels_list[i, 0, :]:
            param_string = param_string + '_%.1f' % param_val
        misc.save_image_grid(grid_fakes, os.path.join(result_subdir, 'fakes%06d_%03d%s.png' % (0, i, param_string)), drange=drange_net, grid_size=grid_size)

    summary_log = tf.summary.FileWriter(result_subdir)
    if save_tf_graph:
        summary_log.add_graph(tf.get_default_graph())
    if save_weight_histograms:
        G.setup_weight_histograms(); D.setup_weight_histograms()

    if 'id_weight' in config.G_loss and config.G_loss.id_weight > 0.0:
        print('Initialising DenseNet...')
        # The ID-constraint's densenet is set up to initialise from a network snapshot.
        # Here we actually run the initialisation.
        vars = tf.get_collection(tf.GraphKeys.GLOBAL_VARIABLES, scope='Densenet')
        init_op = tf.variables_initializer(vars)
        # I can't figure out why lod_in is needed here. Without it, we get errors.
        # I tried setting images.set_shape([None, 96, 96, 3]) in Densenet_R69 but it didn't help.
        tf.get_default_session().run(init_op, {lod_in: sched.lod})

    print('Training...')
    cur_nimg = int(resume_kimg * 1000)
    cur_tick = 0
    tick_start_nimg = cur_nimg
    tick_start_time = time.time()
    train_start_time = tick_start_time - resume_time
    prev_lod = -1.0
    while cur_nimg < total_kimg * 1000:

        # Choose training parameters and configure training ops.
        sched = TrainingSchedule(cur_nimg, training_set, **config.sched)
        training_set.configure(sched.minibatch, sched.lod)
        if reset_opt_for_new_lod:
            if np.floor(sched.lod) != np.floor(prev_lod) or np.ceil(sched.lod) != np.ceil(prev_lod):
                G_opt.reset_optimizer_state(); D_opt.reset_optimizer_state()
        prev_lod = sched.lod

        # Run training ops.
        # SAMI: I do not understand what the reason is for having minibatch_repeats > 1. It is not mentioned in the
        #       article. Richard, do you understand this?
        # RICH: In the article they don't describe how they do the fading at all; only that the fade-in periods are
        #       the same length as the stabilisation periods. I suppose that having minibatch_repeats > 1 is like
        #       having many small stabilisation periods during fading. I didn't implement this option in my version
        #       of the code.
        # SAMI: It is true that it seems to me that the only side effect of having a minibatch_repeats > 1, is to keep
        #       the 'lod' (and hence the amount of fading) and the learning rate constant.
        for repeat in range(minibatch_repeats):
            # SAMI: Richard, note than D_repeats=1 always. So, for PGAN, we should do a 1:1 training between
            # Generator and Discriminator.
            # RICH: Yes, this is mentioned in the article. 1:1 works provided the fade/stabilisation periods are long
            #       enough. Perhaps minibatch_repeats > 1 helps as well, although I haven't tested it.
            for _ in range(D_repeats):
                tfutil.run([D_train_op, Gs_update_op], {lod_in: sched.lod, lrate_in: sched.D_lrate, minibatch_in: sched.minibatch})
                cur_nimg += sched.minibatch
            tfutil.run([G_train_op], {lod_in: sched.lod, lrate_in: sched.G_lrate, minibatch_in: sched.minibatch, id_fade: np.clip((cur_nimg / 40000) - 200, 0.0, 1.0)})
            # SAMI: Why is Gs only updated when D is updated and not when G is?
            # RICH: I don't know. This doesn't seem to make sense since if D_repeats > 1, G won't be changing, so why
            #       bother averaging it?
            # SAMI: Yeah it's true. I sent an email to Tero Karras to ask him. Let's see if he answers.

        # Perform maintenance tasks once per tick.
        done = (cur_nimg >= total_kimg * 1000)
        if cur_nimg >= tick_start_nimg + sched.tick_kimg * 1000 or done:
            cur_tick += 1
            cur_time = time.time()
            tick_kimg = (cur_nimg - tick_start_nimg) / 1000.0
            tick_start_nimg = cur_nimg
            tick_time = cur_time - tick_start_time
            total_time = cur_time - train_start_time
            maintenance_time = tick_start_time - maintenance_start_time
            maintenance_start_time = cur_time

            # Report progress.
            print('tick %-5d kimg %-8.1f lod %-5.2f minibatch %-4d time %-12s sec/tick %-7.1f sec/kimg %-7.2f maintenance %.1f' % (
                tfutil.autosummary('Progress/tick', cur_tick),
                tfutil.autosummary('Progress/kimg', cur_nimg / 1000.0),
                tfutil.autosummary('Progress/lod', sched.lod),
                tfutil.autosummary('Progress/minibatch', sched.minibatch),
                misc.format_time(total_time),
                tfutil.autosummary('Timing/sec_per_tick', tick_time),
                tfutil.autosummary('Timing/sec_per_kimg', tick_time / tick_kimg),
                tfutil.autosummary('Timing/maintenance_sec', maintenance_time)))
            tfutil.autosummary('Timing/total_hours', total_time / (60.0 * 60.0))
            tfutil.save_summaries(summary_log, cur_nimg)

            # Save snapshots.
            if cur_tick % image_snapshot_ticks == 0 or done:
                for i in range(grid_labels_list.shape[0]):
                    grid_fakes = Gs.run(grid_latents, grid_labels_list[i], minibatch_size=sched.minibatch // num_devs)
                    if average_fakes:
                        grid_neutral_fakes = Gs.run(grid_latents, zero_labs, minibatch_size=sched.minibatch // num_devs)
                        grid_fakes = (grid_fakes + grid_neutral_fakes) / 2.0
                    param_string = ''
                    for param_val in grid_labels_list[i, 0, :]:
                        param_string = param_string + '_%.1f' % param_val
                    misc.save_image_grid(grid_fakes, os.path.join(result_subdir, 'fakes%06d_%03d%s.png' % (cur_nimg // 1000, i, param_string)),
                                         drange=drange_net, grid_size=grid_size)

            if cur_tick % network_snapshot_ticks == 0 or done:
                misc.save_pkl((G, D, Gs), os.path.join(result_subdir, 'network-snapshot-%06d.pkl' % (cur_nimg // 1000)))

            # Record start time of the next tick.
            tick_start_time = time.time()

    # Write final results.
    misc.save_pkl((G, D, Gs), os.path.join(result_subdir, 'network-final.pkl'))
    summary_log.close()
    open(os.path.join(result_subdir, '_training-done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Main entry point.
# Calls the function indicated in config.py.

if __name__ == "__main__":
    misc.init_output_logging()
    np.random.seed(config.random_seed)
    print('Initializing TensorFlow...')
    os.environ.update(config.env)
    tfutil.init_tf(config.tf_config)
    print('Running %s()...' % config.train['func'])
    tfutil.call_func_by_name(**config.train)
    print('Exiting...')

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
import scipy.ndimage
import scipy.misc
import scipy.stats as stats
from tf_laplacian_pyramid import laplacian_pyramid_rgb

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, num_ids=1, image_shrink=1, minibatch_size=2, imgs_per_id=2):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)

    assert imgs_per_id % minibatch_size == 0, 'imgs_per_id must be multiple of minibatch_size'
    per_id_loops = imgs_per_id // minibatch_size

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    #Sh = tfutil.Network('Sh', resolution=128, label_params_size=7, **config.Sh)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    np.random.seed(1000)
    exp_params = np.random.randn(minibatch_size, 200).astype(np.float32)
    for id in range(num_ids):
        print('Generating identity %d / %d...' % (id, num_ids))

        trunc = 2.0
        scale = 0.5

        # IDENTITY (use of np.repeat)
        shape_params = np.random.randn(1, 200).astype(np.float32)
        #shape_params = stats.truncnorm(-trunc, trunc).rvs([1, 200]).astype(np.float32) * scale
        shape_params = np.repeat(shape_params, minibatch_size, axis=0)

        tex_latents = np.random.randn(1, 200).astype(np.float32)
        #tex_latents = stats.truncnorm(-trunc, trunc).rvs([1, 200]).astype(np.float32) * scale
        tex_latents = np.repeat(tex_latents, minibatch_size, axis=0)

        background_latents = np.random.randn(1, 50).astype(np.float32)
        background_latents = np.repeat(background_latents, minibatch_size, axis=0) * 0

        for i in range(per_id_loops):
            # NON-IDENTITY
            exp_params = np.random.randn(minibatch_size, 200).astype(np.float32)
            if id == 0 and i == 0:
                common_exp_params = exp_params
            if id == 2 and i == 0:
                common_exp_params = exp_params * 1.5
                common_exp_params[0, :] = 0.0
            #exp_params = np.zeros(minibatch_size, 200).astype(np.float32)
            full_shape_params = np.concatenate([shape_params, common_exp_params], axis=1)

            zooms = np.ones([minibatch_size, 1]) #* 0.6
            #yaws = stats.truncnorm(-1.0, 1.0).rvs([minibatch_size, 1]).astype(np.float32) * 90.0
            yaws = np.arange(minibatch_size) / (minibatch_size - 1)
            yaws = yaws[:, np.newaxis].astype(np.float32) * 0 # * 180.0 - 90.0
            #pitches = stats.truncnorm(-1.0, 1.0).rvs([minibatch_size, 1]).astype(np.float32) * 45.0
            pitches = np.zeros([minibatch_size, 1]).astype(np.float32) * 45.0
            fps = np.ones([minibatch_size, 4])
            poses = np.concatenate([zooms, yaws, fps], axis=1)

            # flat_shading = np.array([1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
            # flat_shading = np.concatenate([flat_shading, flat_shading, flat_shading], axis=0)
            # sh_params = np.random.uniform(-0.4, 0.4, (minibatch_size - 1) * 9)
            # sh_params = sh_params.reshape([-1, 9])
            # sh_params[:, 0] = np.random.uniform(0.6, 1.4, minibatch_size - 1)
            # sh_params = np.concatenate([sh_params, sh_params, sh_params], axis=1)
            # sh_params = np.concatenate([flat_shading[np.newaxis, :], sh_params], axis=0)

            fakes = Gs.run(full_shape_params, tex_latents, background_latents, poses, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink)
            images = fakes[:, 0:3, :, :]
            images = images.reshape(minibatch_size, 3, 128, 2, 128, 2).max(axis=(3, 5))
            texture = fakes[:, 6:9, :, :]
            bckd = fakes[:, 9:12, :, :]

            # shading, background_mask = Sh.run(full_shape_params, poses, sh_params, minibatch_size=minibatch_size, num_gpus=config.num_gpus)
            #
            # red_bg = np.ones_like(shading[:, 0:1, :, :]) * 255.0
            # black = np.zeros_like(shading[:, 1:3, :, :])
            # replacement_background = np.concatenate([red_bg, black], axis=1)
            #
            # images = background_mask * replacement_background + (1 - background_mask) * images
            # images *= shading

            for png_idx in range(minibatch_size):
                misc.save_image_grid(images[np.newaxis,png_idx,:,:,:], os.path.join(result_subdir, '%06d_%03d.png' % (id, png_idx)), [0,255], [1, 1])
            misc.save_image_grid(texture[np.newaxis, 0, :, :, :], os.path.join(result_subdir, '%06d_tex.png' % (id)), [0, 255], [1, 1])
            misc.save_image_grid(bckd[np.newaxis, 0, :, :, :], os.path.join(result_subdir, '%06d_bckd.png' % (id)), [0, 255], [1, 1])

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
#

def frontalise_image(run_id, snapshot=None, image_list=None, label_param_nums=None, label_param_types=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):

    # NETWORK SETUP
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # DEFINE FUNCTIONS
    def get_vecs():
        # Setup parameter variables to be optimised
        latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
        latent_init_vals_tf = tf.constant(latent_init_vals_np)
        latents = tf.get_variable('latents', initializer=latent_init_vals_tf)

        if label_param_nums is not None:
            labels, label_var_list = tfutil.create_label_parameter_variables(label_param_nums, label_param_types, minibatch_size)
        else:
            label_init_vals_tf = tf.zeros([minibatch_size, 0])
            labels = tf.get_variable('labels', initializer=label_init_vals_tf)
            label_var_list = [labels]

        return latents, labels, label_var_list

    def get_loss(fake_images, input_images, latents, minibatch_size):
        diff_image = tf.square(fake_images - input_images)
        mid_diff_image = tf.slice(diff_image, [0, 0, 28, 16], [minibatch_size, 3, 96, 96])
        loss = 0.5 * tf.reduce_mean(diff_image, axis=[1, 2, 3]) + 0.5 * tf.reduce_mean(mid_diff_image, axis=[1, 2, 3])
        #loss += 100.0 * tf.reduce_mean(tf.square(latents), axis=[1])

        # fake_lp_level_list = laplacian_pyramid_rgb(fake_images, 4, data_format='NCHW')
        # input_lp_level_list = laplacian_pyramid_rgb(input_images, 4, data_format='NCHW')
        # loss = 0.0
        # for (fake, real) in zip(fake_lp_level_list, input_lp_level_list):
        #     max_vals = tf.reduce_max(real, axis=[1, 2, 3], keepdims=True)
        #     fake = fake / max_vals
        #     real = real / max_vals
        #     sq_diff = tf.square(fake - real)
        #     loss += tf.reduce_mean(sq_diff, axis=[1, 2, 3])

        return loss

    def read_image(in_image):
        # Read image from file
        input_image_np = cv2.imread(in_image)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np_255 = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np_255 - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)
        return input_image_np_255, input_images_np

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # SETUP VARIABLES AND VECTORS
    latents, labels, label_var_list = get_vecs()

    # BUILD NETWORK
    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    fake_images.set_shape([minibatch_size, 3, 128, 128])

    # GET LOSS
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 128, 128])
    loss = get_loss(fake_images, input_images_ph, latents, minibatch_size)
    loss = tfutil.autosummary('Loss', loss)

    # SETUP OPTIMISER
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=0.01, beta1=0.99, beta2=0.99, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents] + label_var_list)
    fit_params = optimiser.apply_updates()

    # Loop over input image list
    for input_image in content:
        print(input_image)

        optimiser.reset_optimizer_state()

        # READ INPUT IMAGE
        filestem = os.path.splitext(os.path.basename(input_image))[0]
        _, input_images_np = read_image(input_image)
        misc.save_image_grid(input_images_np[0:1, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        #tfutil.init_uninited_vars([latents] + label_var_list)  # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
        tfutil.run([var.initializer for var in [latents] + label_var_list])

        # Prepare placeholder dictionary
        feed_dict = {input_images_ph: input_images_np}

        # Training loop
        for i in range(num_iterations + 1):
            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%05d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, '%s_best_%05d.png' % (filestem, i)), [0, 255], [1, 1])

                best_latents = latents_out[best_image_index, :]
                best_labels = labels_out[best_image_index, :]

                np.save(os.path.join(result_subdir, '%s_best_latents' % filestem), best_latents)
                np.save(os.path.join(result_subdir, '%s_best_labels' % filestem), best_labels)

                best_labels_frontalised = np.copy(best_labels)
                best_labels_frontalised[21:23] = 0.0

                frontalised_image = Gs.run(best_latents[np.newaxis, :], best_labels_frontalised[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(frontalised_image, os.path.join(result_subdir, '%s_frontalised_%05d.png' % (filestem, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
#

def generate_flipped_lighting_images(run_id, snapshot=None, input_latents=None, input_labels=None, reverse_latents=None, reverse_labels=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1]):

    # NETWORK SETUP
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # DEFINE FUNCTIONS
    def read_image(in_image):
        # Read image from file
        input_image_np = cv2.imread(in_image)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np_255 = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np_255 - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)
        return input_image_np_255, input_images_np

    def div0(a, b):
        """ ignore / 0, div0( [-1, 0, 1], 0 ) -> [0, 0, 0] """
        with np.errstate(divide='ignore', invalid='ignore'):
            c = np.true_divide(a, b)
            c[~ np.isfinite(c)] = 0  # -inf inf NaN
        return c

    filestem = os.path.splitext(os.path.basename(input_latents))[0]

    # READ VECTORS
    input_latents = np.load(input_latents)
    input_labels = np.load(input_labels)
    reverse_latents = np.load(reverse_latents)
    reverse_labels = np.load(reverse_labels)

    input_labels_reverse_lighting = np.copy(input_labels)
    reverse_labels_input_lighting = np.copy(reverse_labels)

    for frac in [0.0, 0.25, 0.5, 0.75, 1.0]:
        # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
        input_labels_reverse_lighting[5:11] = (1.0 - frac) * input_labels[5:11] + frac * reverse_labels[5:11]
        reverse_labels_input_lighting[5:11] = (1.0 - frac) * reverse_labels[5:11] + frac * input_labels[5:11]

        input_labels_reverse_lighting_im = Gs.run(input_latents[np.newaxis, :], input_labels_reverse_lighting[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
        reverse_labels_input_lighting_im = Gs.run(reverse_latents[np.newaxis, :], reverse_labels_input_lighting[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
        misc.save_image_grid(input_labels_reverse_lighting_im, os.path.join(result_subdir, '%s_input_trans_%3.1f.png' % (filestem, frac)), [0, 255], [1, 1])
        misc.save_image_grid(reverse_labels_input_lighting_im, os.path.join(result_subdir, '%s_reverse_trans_%3.1f.png' % (filestem, frac)), [0, 255], [1, 1])

#----------------------------------------------------------------------------
#

def transfer_lighting(run_id, snapshot=None, target_latents=None, target_labels=None, source_labels=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1]):

    filestem = os.path.splitext(os.path.basename(target_labels))[0]
    filestem2 = os.path.splitext(os.path.basename(source_labels))[0]

    # NETWORK SETUP
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # READ VECTORS
    target_latents = np.load(target_latents)
    target_labels = np.load(target_labels)
    source_labels = np.load(source_labels)

    target_labels_transfered = np.copy(target_labels)

    # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
    target_labels_transfered[5:11] = source_labels[5:11]

    image = Gs.run(target_latents[np.newaxis, :], target_labels_transfered[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)

    misc.save_image_grid(image, os.path.join(result_subdir, '%s_transferred_from_%s.png' % (filestem, filestem2)), [0, 255], [1, 1])

#----------------------------------------------------------------------------
#

def gen_ambient(run_id, snapshot=None, num_list=None, file_dir=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1]):

    # Read input image list
    with open(num_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # NETWORK SETUP
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    for num in content:
        print(num)
        # READ VECTORS
        latents = np.load(file_dir + '/' + str(num) + '_best_latents.npy')
        labels = np.load(file_dir + '/' + str(num) + '_best_labels.npy')

        labels_ambient = np.copy(labels)

        # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
        labels_ambient[5:11] = 0.0

        image = Gs.run(latents[np.newaxis, :], labels_ambient[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)

        misc.save_image_grid(image, os.path.join(result_subdir, '%s_ambient.png' % num), [0, 255], [1, 1])

# ----------------------------------------------------------------------------
#

def gen_ageing(run_id, snapshot=None, num_list=None, file_dir=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange=[-1, 1]):

    # Read input image list
    with open(num_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # NETWORK SETUP
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    for num in content:
        print(num)
        # READ VECTORS
        latents = np.load(file_dir + '/' + str(num) + '_best_latents.npy')
        labels = np.load(file_dir + '/' + str(num) + '_best_labels.npy')

        labels_aged = np.copy(labels)

        for age in [0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0]:
            # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
            labels_aged[4] = age

            image = Gs.run(latents[np.newaxis, :], labels_aged[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)

            misc.save_image_grid(image, os.path.join(result_subdir, '%s_age_%3.1f.png' % (num, age)), [0, 255], [1, 1])

# ----------------------------------------------------------------------------
#

def gen_smiling(run_id, snapshot=None, num_list=None, file_dir=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange=[-1, 1]):

    # Read input image list
    with open(num_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # NETWORK SETUP
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    for num in content:
        print(num)
        # READ VECTORS
        latents = np.load(file_dir + '/' + str(num) + '_best_latents.npy')
        labels = np.load(file_dir + '/' + str(num) + '_best_labels.npy')

        labels_aged = np.copy(labels)

        for smile in [0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0]:
            # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0) # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
            labels_aged[3] = smile

            image = Gs.run(latents[np.newaxis, :], labels_aged[np.newaxis, :], minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)

            misc.save_image_grid(image, os.path.join(result_subdir, '%s_smile_%3.1f.png' % (num, smile)), [0, 255], [1, 1])

#----------------------------------------------------------------------------
# Fit a pre-trained generator to an input image by varying z.

def fit_model_to_image(run_id, snapshot=None, input_image=None, input_image_two=None, label_param_nums=None, label_param_types=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):

    # NETWORK SETUP
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # DEFINE FUNCTIONS
    def get_vecs():
        # Setup parameter variables to be optimised
        latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
        latent_init_vals_tf = tf.constant(latent_init_vals_np)
        latents = tf.get_variable('latents', initializer=latent_init_vals_tf)

        if label_param_nums is not None:
            labels, label_var_list = tfutil.create_label_parameter_variables(label_param_nums, label_param_types, minibatch_size)
        else:
            label_init_vals_tf = tf.zeros([minibatch_size, 0])
            labels = tf.get_variable('labels', initializer=label_init_vals_tf)
            label_var_list = [labels]

        return latents, labels, label_var_list

    def get_loss(fake_images, input_images, latents, minibatch_size):
        diff_image = tf.square(fake_images - input_images)
        diff_image = tf.slice(diff_image, [0, 0, 28, 16], [minibatch_size, 3, 96, 96])
        loss = tf.reduce_mean(diff_image, axis=[1, 2, 3]) #+ tf.reduce_mean(tf.square(latents), axis=[1])
        return loss

    def read_image(in_image):
        # Read image from file
        input_image_np = cv2.imread(in_image)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np_255 = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np_255 - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)
        return input_image_np_255, input_images_np

    def div0(a, b):
        """ ignore / 0, div0( [-1, 0, 1], 0 ) -> [0, 0, 0] """
        with np.errstate(divide='ignore', invalid='ignore'):
            c = np.true_divide(a, b)
            c[~ np.isfinite(c)] = 0  # -inf inf NaN
        return c

    # SETUP VARIABLES AND VECTORS
    with tf.variable_scope('image_one'):
        latents, labels, label_var_list = get_vecs()

    # BUILD NETWORK
    fake_images = Gs.get_output_for(latents, labels, is_training=False)

    # GET LOSS
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 128, 128])
    loss = get_loss(fake_images, input_images_ph, latents, minibatch_size)
    loss = tfutil.autosummary('Loss', loss)

    # SETUP OPTIMISER
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=0.01, beta1=0.99, beta2=0.99, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents] + label_var_list)
    fit_params = optimiser.apply_updates()

    # READ INPUT IMAGE
    filestem = os.path.splitext(os.path.basename(input_image))[0]
    input_image_np, input_images_np = read_image(input_image)
    misc.save_image_grid(input_images_np[0:1, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

    tfutil.init_uninited_vars([latents] + label_var_list)  # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    # Prepare placeholder dictionary
    feed_dict = {input_images_ph: input_images_np}

    if input_image_two is not None:
        # SETUP VARIABLES AND VECTORS (TWO)
        with tf.variable_scope('image_two'):
            latents_two, labels_two, label_var_list_two = get_vecs()

        # BUILD NETWORK (TWO)
        fake_images_two = Gs.get_output_for(latents_two, labels_two, is_training=False)

        # GET LOSS (TWO)
        input_images_ph_two = tf.placeholder(tf.float32, name='input_images_two', shape=[minibatch_size, 3, 128, 128])
        loss_two = get_loss(fake_images_two, input_images_ph_two, latents_two, minibatch_size)
        loss_two = tfutil.autosummary('Loss_two', loss_two)

        # SETUP OPTIMISER (TWO)
        optimiser_two = tfutil.Optimizer(name='optimiser_two', learning_rate=0.01, beta1=0.99, beta2=0.99, epsilon=1e-8)
        optimiser_two.register_gradients(tf.reduce_mean(loss_two), [latents_two] + label_var_list_two)
        fit_params_two = optimiser_two.apply_updates()

        # READ INPUT IMAGE (TWO)
        filestem_two = os.path.splitext(os.path.basename(input_image_two))[0]
        input_image_np_two, input_images_np_two = read_image(input_image_two)
        misc.save_image_grid(input_images_np_two[0:1, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem_two)), [0, 255], [1, 1])

        tfutil.init_uninited_vars([latents_two] + label_var_list_two)  # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
        # Prepare placeholder dictionary
        feed_dict_two = {input_images_ph_two: input_images_np_two}

    # Training loop
    for i in range(num_iterations + 1):
        _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

        if input_image_two is not None:
            _, loss_out_two, latents_out_two, labels_out_two = tfutil.run([fit_params_two, loss_two, latents_two, labels_two], feed_dict_two)

        if i % eval_every == 0:
            print(i)
            tfutil.save_summaries(summary_log, i)
            fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
            misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%05d.png' % (filestem, i)), [0, 255], grid_shape)

            best_image_index = np.argmin(loss_out, axis=0)
            best_image = fitted_images[best_image_index, :, :, :]
            misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, '%s_best_%05d.png' % (filestem, i)), [0, 255], [1, 1])

            best_latents_one = latents_out[best_image_index, :]
            best_labels_one = labels_out[best_image_index, :]

            np.save(os.path.join(result_subdir, '%s_best_latents' % filestem), best_latents_one)
            np.save(os.path.join(result_subdir, '%s_best_labels' % filestem), best_labels_one)

            # Specify lighting condition parameters (found empirically)
            neutral = [0.0, 0.0, 0.0, 0.0] + [0.0, 0.0]
            frontal = [-1.0, 1.5, 0.0, -2.0] + [0.0, 0.0]
            right = [-2.0, -2.0, 2.0, 2.0] + [0.0, 0.0]
            left = [2.0, 2.0, -2.0, -2.0] + [0.0, 0.0]
            half_right = [-1.2, -1.2, 1.2, 1.2] + [0.0, 0.0]

            for j, lighting in enumerate([neutral, frontal, right, left, half_right]):
                labels_mod = np.copy(best_labels_one)
                labels_mod[5:11] = lighting[:]
                cond_image = Gs.run(best_latents_one[np.newaxis, :], labels_mod[np.newaxis, :], minibatch_size=1, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                best_cond_detail = div0(input_image_np[np.newaxis, :, :, :], best_image) * cond_image
                misc.save_image_grid(cond_image, os.path.join(result_subdir, '%s_condition_%d_%05d.png' % (filestem, j, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_cond_detail, os.path.join(result_subdir, '%s_condition_detail_%d_%05d.png' % (filestem, j, i)), [0, 255], [1, 1])

            if input_image_two is not None:
                fitted_images_two = Gs.run(latents_out_two, labels_out_two, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images_two, os.path.join(result_subdir, '%s_%05d.png' % (filestem_two, i)), [0, 255], grid_shape)

                best_image_index_two = np.argmin(loss_out_two, axis=0)
                best_image_two = fitted_images_two[best_image_index_two, :, :, :]
                misc.save_image_grid(best_image_two[np.newaxis, :, :, :], os.path.join(result_subdir, '%s_best_%05d.png' % (filestem_two, i)), [0, 255], [1, 1])

                # SWAP LIGHTING PARAMETERS IN GENERATED IMAGES
                best_latents_two = latents_out_two[best_image_index_two, :]
                best_labels_two = labels_out_two[best_image_index_two, :]

                np.save(os.path.join(result_subdir, '%s_best_latents' % filestem_two), best_latents_two)
                np.save(os.path.join(result_subdir, '%s_best_labels' % filestem_two), best_labels_two)

                best_labels_one_swap = np.copy(best_labels_one)
                best_labels_two_swap = np.copy(best_labels_two)
                best_labels_one_neutral = np.copy(best_labels_one)
                best_labels_two_neutral = np.copy(best_labels_two)

                best_labels_one_swap[5:11] = best_labels_two[5:11]
                best_labels_two_swap[5:11] = best_labels_one[5:11]
                best_labels_one_neutral[5:11] = 0.0
                best_labels_two_neutral[5:11] = 0.0

                best_image_one_swap = Gs.run(best_latents_one[np.newaxis, :], best_labels_one_swap[np.newaxis, :], minibatch_size=1, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                best_image_two_swap = Gs.run(best_latents_two[np.newaxis, :], best_labels_two_swap[np.newaxis, :], minibatch_size=1, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                best_image_one_neutral = Gs.run(best_latents_one[np.newaxis, :], best_labels_one_neutral[np.newaxis, :], minibatch_size=1, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                best_image_two_neutral = Gs.run(best_latents_two[np.newaxis, :], best_labels_two_neutral[np.newaxis, :], minibatch_size=1, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)

                misc.save_image_grid(best_image_one_swap, os.path.join(result_subdir, '%s_best_swap_%05d.png' % (filestem, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_image_two_swap, os.path.join(result_subdir, '%s_best_swap_%05d.png' % (filestem_two, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_image_one_neutral, os.path.join(result_subdir, '%s_best_neutral_%05d.png' % (filestem, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_image_two_neutral, os.path.join(result_subdir, '%s_best_neutral_%05d.png' % (filestem_two, i)), [0, 255], [1, 1])

                best_swap_detail = div0(input_image_np[np.newaxis, :, :, :], best_image) * best_image_one_swap
                best_swap_detail_two = div0(input_image_np_two[np.newaxis, :, :, :], best_image_two) * best_image_two_swap
                best_neutral_detail = div0(input_image_np[np.newaxis, :, :, :], best_image) * best_image_one_neutral
                best_neutral_detail_two = div0(input_image_np_two[np.newaxis, :, :, :], best_image_two) * best_image_two_neutral

                misc.save_image_grid(best_swap_detail, os.path.join(result_subdir, '%s_swap_detail_%05d.png' % (filestem, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_swap_detail_two, os.path.join(result_subdir, '%s_swap_detail_%05d.png' % (filestem_two, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_neutral_detail, os.path.join(result_subdir, '%s_neutral_detail_%05d.png' % (filestem, i)), [0, 255], [1, 1])
                misc.save_image_grid(best_neutral_detail_two, os.path.join(result_subdir, '%s_neutral_detail_%05d.png' % (filestem_two, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                #latents = misc.random_latents(end - begin, Gs)
                latents = stats.truncnorm(-1.0, 1.0).rvs([end - begin, 512]).astype(np.float32)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_animated_images.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
#import tensorflow_probability as tfp
import scipy.ndimage
import scipy.misc
import scipy.stats as stats
from tf_laplacian_pyramid import laplacian_pyramid_rgb
from functools import partial
from hager_zhang import hager_zhang

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 8
    gh = 4
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 12
    target_labels = np.zeros([149, num_params])

    # target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[2, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[3, :] = np.array([0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## Pose changes
    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[2, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[3, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[4, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[5, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[6, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[7, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[8, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[9, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[10, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[11, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[12, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[13, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[14, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[15, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[16, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[17, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[18, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[19, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[20, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[21, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    target_labels[22, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[23, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[24, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[25, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[26, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[27, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[28, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    target_labels[29, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[30, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[31, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[32, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[33, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[34, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[35, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[36, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[37, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[38, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[39, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[40, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[41, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[42, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[43, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Lights off
    target_labels[44, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[45, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Slowly age
    target_labels[46, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[47, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[48, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[49, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Head rotation at age 1.0
    target_labels[50, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[51, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[52, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[53, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[54, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[55, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[56, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[57, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[58, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[59, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[60, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[61, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[62, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[63, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[64, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe at age 1.0
    target_labels[65, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[66, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[67, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[68, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[69, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[70, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[71, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    # Head rotation at age 1.0 + lighting
    target_labels[72, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[73, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[74, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[75, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[76, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[77, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[78, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[79, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[80, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[81, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[82, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[83, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[84, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[85, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[86, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Back to neutral everything
    target_labels[87, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[88, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[89, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[90, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[91, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[92, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[93, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[94, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Add glasses
    target_labels[95, :] = np.array([0.87, 0.49, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[96, :] = np.array([-0.8, 0.6, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[97, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe with sunglasses
    target_labels[98, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[99, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[100, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[101, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[102, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[103, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])  # Light from right (half)

    # Head roll with sunglasses + side lighting
    target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[106, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[107, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[108, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[109, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[110, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[111, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[112, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[113, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[114, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[115, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[116, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[117, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[118, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[119, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # # Back to neutral
    # target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Ambient
    # target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Ambient
    # target_labels[106, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[107, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[120, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[121, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smile + Smiling head roll
    target_labels[122, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[123, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[124, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[125, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[126, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[127, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[128, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[129, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[130, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[131, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[132, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[133, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[134, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[135, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[136, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[137, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[138, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smiling lighting swipe
    target_labels[139, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[140, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[141, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[142, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[143, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[144, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -0.5, 0.75, 0.0, -1.0, 0.0, 0.0]) # Frontal (halved for fade-out)

    # Back to neutral
    target_labels[145, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[146, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[147, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[148, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    fade_period = 10
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*2, 2] = 1.0


    ## PREPARE IDENTITIES ##
    male_skip_list = [0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29,
                      30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53, 55,
                      56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
                      83, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106,
                      108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
                      127, 128, 130, 131, 132, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147] # Counting from 0 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148
    female_skip_list = [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30,
                        31, 32, 33, 34, 35, 38, 39, 40, 42, 43, 44, 45, 48, 49, 51, 52, 54, 55, 56, 57, 58, 59, 60, 61,
                        62, 63, 64, 65, 66, 68, 69, 70, 71, 72, 74, 75, 76, 78, 79, 80, 81, 82, 83, 84, 86, 87, 88, 89] # Counting from 0
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    num_males = 0
    i = -1
    while num_males < gw*2:
        i += 1
        if i in male_skip_list:
            continue
        latents[num_males, :] = potential_male_identities[i, :]
        num_males += 1

    num_females = 0
    i = -1
    while num_females < gw*2:
        i += 1
        if i in female_skip_list:
            continue
        latents[gw*2 + num_females, :] = potential_female_identities[i, :]
        num_females += 1

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()


def generate_fake_images_progression(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    #network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    snapshot_pkls = misc.list_network_pkls(run_id, include_final=False)

    for network_pkl in snapshot_pkls:
        print('Loading network from "%s"...' % network_pkl)
        #G, D, Gs = misc.load_network_pkl(run_id, snapshot)
        G, D, Gs = misc.load_network_pkl(network_pkl)

        pkl_split = network_pkl.split('-')
        pkl_num = int(pkl_split[17].split('.')[0])

        grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

        # # Loop over the different label configurations
        # for i in range(labels_block.shape[0]):
        #     param_string = ''
        #     for param_val in labels_block[i, 0, :]:
        #         param_string = param_string + '_%.2f' % param_val
        #     images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        #     misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
        # open(os.path.join(result_subdir, '_done.txt'), 'wt').close()
        # Loop over the different label configurations
        param_string = ''
        for param_val in labels_block[0, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[0], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (pkl_num)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):

    weighted_diff_image_256 = tf.square(generated_images - input_images)

    loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    loss = 0.0
    weights = [1.0, 2.0, 4.0, 8.0, 16.0, 32.0]
    for i, (fake, input) in enumerate(zip(fake_lp_level_list, input_lp_level_list)):
        max_vals = tf.reduce_max(input, axis=[1, 2, 3], keepdims=True)
        fake = fake / max_vals
        input = input / max_vals
        level_diff = tf.square(fake - input)
        level_loss = tf.reduce_mean(level_diff, axis=[1, 2, 3])
        level_loss = tfutil.autosummary('Loss_Laplacian_level_%d' % i, level_loss)
        loss = loss + level_loss

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_vec', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)
    variance = tfutil.autosummary('Variance_vec', variance)

    mean_sq = tf.reduce_mean(tf.square(full_vec), axis=1)
    mean_sq = tfutil.autosummary('Mean_sq_vec', mean_sq)
    loss_mean_sq = 0.01 * mean_sq
    loss_mean_sq = tfutil.autosummary('Loss_mean_sq_vec', loss_mean_sq)

    with tf.control_dependencies([mean, variance]):
        loss = loss_256 #+ loss_mean_sq

    loss = tfutil.autosummary('Loss', loss)

    return loss


# The objective function and the gradient.
def get_loss_and_grads(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):
    loss = fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels)
    return loss, tf.gradients(loss, latents)[0]


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents_one', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    fake_images.set_shape([minibatch_size, 3, 256, 256])

    fake_lp_level_list = laplacian_pyramid_rgb(fake_images, 6, data_format='NCHW')
    input_lp_level_list = laplacian_pyramid_rgb(input_images_ph, 6, data_format='NCHW')

    # # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/Downscale2D/AvgPool:0")
    # # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # # input_features = tf.get_default_graph().get_tensor_by_name("D_2/Downscale2D/AvgPool:0")
    # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/256x256/Conv0/Conv2D:0")
    # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # input_features = tf.get_default_graph().get_tensor_by_name("D_2/256x256/Conv0/Conv2D:0")
    # # print([n.name for n in tf.get_default_graph().as_graph_def().node])
    #
    # fake_features = tf.nn.avg_pool(fake_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')
    # input_features = tf.nn.avg_pool(input_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')

    #input_features_ph = tf.placeholder(tf.float32, name='input_features', shape=input_features.shape)
    input_lp_level_ph_list = []
    for i, level in enumerate(input_lp_level_list):
        level_ph = tf.placeholder(tf.float32, name='input_lp_level%d' % i, shape=level.shape)
        input_lp_level_ph_list.append(level_ph)

    loss = fit_loss_L2(fake_images, input_images_ph, fake_lp_level_list, input_lp_level_ph_list, latents, labels)

    #optimiser = tfutil.Optimizer(name='optimiser', tf_optimizer='tf.train.GradientDescentOptimizer', learning_rate=lrate_in) # beta1=0.99, beta2=0.999, epsilon=1e-8
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=lrate_in, beta1=0.99, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    # hz_input_func = partial(get_loss_and_grads, input_images_ph=input_images_ph,
    #                                             fake_lp_level_list=fake_lp_level_list,
    #                                             input_lp_level_ph_list=input_lp_level_ph_list,
    #                                             latents=latents,
    #                                             labels=labels)
    # fit_params = hager_zhang(hz_input_func)

    latents_previous_ph = tf.placeholder(tf.float32, name='latents_previous', shape=latents.shape)
    copy_latents = tf.assign(latents, latents_previous_ph)

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_lp_level_list_out = tfutil.run(input_lp_level_list, {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        for i, input_lp_level in enumerate(input_lp_level_list_out):
            abs_img = np.abs(input_lp_level[0, :, :, :])
            max_val = np.amax(abs_img)
            abs_img = abs_img / max_val
            misc.save_image_grid(abs_img[np.newaxis, :, :, :] * 255.0, os.path.join(result_subdir, '%s_lp%d.png' % (filestem, i)), [0, 255], [1, 1])

        # Prepare feed_dict
        main_dict = {input_images_ph: input_images_np,
                     lod_in: 0,
                     lrate_in: 1.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0}
        level_dict = {}
        for level_ph, level in zip(input_lp_level_ph_list, input_lp_level_list_out):
            level_dict[level_ph] = level
        # Merge dictionaries
        feed_dict = {**main_dict, **level_dict}

        current_lr = 1.0

        # Training loop
        for i in range(num_iterations + 1):

            # new_dict_vals = {}
            # if i == 301:
            #     new_dict_vals = {lrate_in: 0.1}
            # if i == 601:
            #     new_dict_vals = {lrate_in: 0.05}
            # feed_dict = {**feed_dict, **new_dict_vals}

            # current_latents = tfutil.run(latents)
            # best_loss = 99999.9
            # best_lr = current_lr
            # for multiplier in [0.01, 0.02, 0.1, 0.2, 0.5, 2.0, 5.0, 10.0, 50.0, 100.0]:
            #     test_lr = current_lr * multiplier
            #     new_dict_vals = {lrate_in: test_lr}
            #     feed_dict = {**feed_dict, **new_dict_vals}
            #     tfutil.run(fit_params, feed_dict)
            #     loss_out = tfutil.run(loss, feed_dict)
            #     mean_loss = np.mean(loss_out)
            #     if mean_loss < best_loss:
            #         best_lr = test_lr
            #         best_loss = mean_loss
            #     tfutil.run(copy_latents, {latents_previous_ph: current_latents})
            #
            # decay = 0.0
            # current_lr = decay * current_lr + (1.0 - decay) * best_lr
            # current_lr = np.clip(current_lr, 1e-6, 1e6)
            # new_dict_vals = {lrate_in: current_lr}
            # feed_dict = {**feed_dict, **new_dict_vals}
            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, 'best_%s_%04d.png' % (filestem, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_backup_densenet_fitting.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
import scipy.ndimage
import scipy.misc
import scipy.stats as stats

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts_animated_images.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 8
    gh = 4
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 12
    target_labels = np.zeros([149, num_params])

    # target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[2, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[3, :] = np.array([0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## Pose changes
    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[2, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[3, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[4, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[5, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[6, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[7, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[8, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[9, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[10, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[11, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[12, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[13, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[14, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[15, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[16, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[17, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[18, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[19, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[20, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[21, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    target_labels[22, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[23, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[24, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[25, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[26, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[27, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[28, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    target_labels[29, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[30, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[31, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[32, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[33, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[34, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[35, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[36, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[37, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[38, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[39, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[40, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[41, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[42, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[43, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Lights off
    target_labels[44, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[45, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Slowly age
    target_labels[46, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[47, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[48, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[49, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Head rotation at age 1.0
    target_labels[50, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[51, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[52, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[53, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[54, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[55, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[56, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[57, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[58, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[59, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[60, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[61, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[62, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[63, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[64, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe at age 1.0
    target_labels[65, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[66, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[67, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[68, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[69, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[70, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[71, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    # Head rotation at age 1.0 + lighting
    target_labels[72, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[73, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[74, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[75, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[76, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[77, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[78, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[79, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[80, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[81, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[82, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[83, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[84, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[85, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[86, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Back to neutral everything
    target_labels[87, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[88, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[89, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[90, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[91, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[92, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[93, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[94, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Add glasses
    target_labels[95, :] = np.array([0.87, 0.49, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[96, :] = np.array([-0.8, 0.6, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[97, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe with sunglasses
    target_labels[98, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[99, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[100, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[101, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[102, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[103, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])  # Light from right (half)

    # Head roll with sunglasses + side lighting
    target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[106, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[107, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[108, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[109, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[110, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[111, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[112, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[113, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[114, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[115, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[116, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[117, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[118, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[119, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # # Back to neutral
    # target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Ambient
    # target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Ambient
    # target_labels[106, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[107, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[120, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[121, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smile + Smiling head roll
    target_labels[122, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[123, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[124, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[125, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[126, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[127, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[128, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[129, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[130, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[131, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[132, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[133, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[134, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[135, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[136, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[137, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[138, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smiling lighting swipe
    target_labels[139, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[140, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[141, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[142, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[143, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[144, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -0.5, 0.75, 0.0, -1.0, 0.0, 0.0]) # Frontal (halved for fade-out)

    # Back to neutral
    target_labels[145, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[146, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[147, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[148, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    fade_period = 10
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*2, 2] = 1.0


    ## PREPARE IDENTITIES ##
    male_skip_list = [0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29,
                      30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53, 55,
                      56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
                      83, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106,
                      108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
                      127, 128, 130, 131, 132, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147] # Counting from 0 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148
    female_skip_list = [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30,
                        31, 32, 33, 34, 35, 38, 39, 40, 42, 43, 44, 45, 48, 49, 51, 52, 54, 55, 56, 57, 58, 59, 60, 61,
                        62, 63, 64, 65, 66, 68, 69, 70, 71, 72, 74, 75, 76, 78, 79, 80, 81, 82, 83, 84, 86, 87, 88, 89] # Counting from 0
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    num_males = 0
    i = -1
    while num_males < gw*2:
        i += 1
        if i in male_skip_list:
            continue
        latents[num_males, :] = potential_male_identities[i, :]
        num_males += 1

    num_females = 0
    i = -1
    while num_females < gw*2:
        i += 1
        if i in female_skip_list:
            continue
        latents[gw*2 + num_females, :] = potential_female_identities[i, :]
        num_females += 1

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated, input_images, input_layer_phs, input_feature_map_ph, input_mask_ph, latents, labels, iteration, minibatch_size, drange):

    # DENSENET
    generated_crop = tf.slice(generated, [0, 0, 56, 32], [minibatch_size, 3, 192, 192])
    generated_dn_layers, generated_feature_map, generated_mask = run_densenet(generated, drange)
    generated_crop_dn_layers, generated_crop_feature_map, generated_crop_mask = run_densenet(generated_crop, drange)

    masks_comb = generated_mask + input_mask_ph
    masks_comb = tf.stop_gradient(tf.clip_by_value(masks_comb, 0.0, 1.0))
    masks_comb_NHWC = tf.transpose(masks_comb, [0, 2, 3, 1])
    masks_comb_NHWC_big = tf.image.resize_bilinear(masks_comb_NHWC, [256, 256], align_corners=True)
    masks_comb_NCHW_big = tf.transpose(masks_comb_NHWC_big, [0, 3, 1, 2])

    ################################################

    loss_feature_vec = 0.01 * tf.reduce_mean(tf.square(generated_crop_feature_map - input_feature_map_ph), axis=[1])
    loss_feature_vec = tfutil.autosummary('Loss_feature_vec', loss_feature_vec)

    weighted_diff_image_256 = tf.square(generated - input_images) * masks_comb_NCHW_big

    loss_256 = 10.0 * tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    #loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    # Progressive resolution loss...
    #
    # weighted_diff_image_128 = tf.nn.pool(weighted_diff_image_256, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_64 = tf.nn.pool(weighted_diff_image_128, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_32 = tf.nn.pool(weighted_diff_image_64, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_16 = tf.nn.pool(weighted_diff_image_32, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_8 = tf.nn.pool(weighted_diff_image_16, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_4 = tf.nn.pool(weighted_diff_image_8, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    #
    # loss_128 = tf.reduce_sum(weighted_diff_image_128, axis=[1, 2, 3])
    # loss_64 = tf.reduce_sum(weighted_diff_image_64, axis=[1, 2, 3])
    # loss_32 = tf.reduce_sum(weighted_diff_image_32, axis=[1, 2, 3])
    # loss_16 = tf.reduce_sum(weighted_diff_image_16, axis=[1, 2, 3])
    # loss_8 = tf.reduce_sum(weighted_diff_image_8, axis=[1, 2, 3])
    # loss_4 = tf.reduce_sum(weighted_diff_image_4, axis=[1, 2, 3])
    #
    # fade_period = 100
    # fade_ID_loss = tf.clip_by_value((iteration - 13 * fade_period) / fade_period, 0.0, 1.0)
    # fade_256 = tf.clip_by_value((iteration - 11 * fade_period) / fade_period, 0.0, 1.0)
    # fade_128 = tf.clip_by_value((iteration - 9 * fade_period) / fade_period, 0.0, 1.0)
    # fade_64 = tf.clip_by_value((iteration - 7 * fade_period) / fade_period, 0.0, 1.0)
    # fade_32 = tf.clip_by_value((iteration - 5 * fade_period) / fade_period, 0.0, 1.0)
    # fade_16 = tf.clip_by_value((iteration - 3 * fade_period) / fade_period, 0.0, 1.0)
    # fade_8 = tf.clip_by_value((iteration - fade_period) / fade_period, 0.0, 1.0)
    # fade_4 = 1.0
    #
    # weight_4 = fade_4 - fade_8
    # weight_8 = fade_8 - fade_16
    # weight_16 = fade_16 - fade_32
    # weight_32 = fade_32 - fade_64
    # weight_64 = fade_64 - fade_128
    # weight_128 = fade_128 - fade_256
    # weight_256 = fade_256
    # weight_ID_loss = fade_ID_loss
    #
    # loss = weight_4 * loss_4 + weight_8 * loss_8 \
    #        + weight_16 * loss_16 \
    #        + weight_32 * loss_32 \
    #        + weight_64 * loss_64 \
    #        + weight_128 * loss_128 \
    #        + weight_256 * loss_256 \
    #        + weight_ID_loss * loss_feature_vec

    #loss = loss_feature_vec + loss_256
    loss = loss_256
    for i, (fake_layer, input_layer) in enumerate(zip(generated_crop_dn_layers, input_layer_phs)):
        # if i == 0:
        #     weight = 10.0
        # else:
        #     weight = 1.0
        if i == 3:
            weight = 1.0
        else:
            weight = 0.0
        layer_loss = weight * tf.reduce_mean(tf.square(fake_layer - input_layer), axis=[1, 2, 3])
        layer_loss = tfutil.autosummary('Loss_layer_%d' % i, layer_loss)
        loss = loss + layer_loss

    # loss = tf.reduce_mean(tf.square(generated_crop_dn_layers[3] - input_layer_phs[3]), axis=[1, 2, 3])
    # loss = tfutil.autosummary('Loss_layer_3', loss)

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_z', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)

    variance = tfutil.autosummary('Variance_z', variance)

    mean_loss = 1.0 * tf.square(mean)
    variance_loss = 1.0 * tf.square(variance - 1.0)

    mean_loss = tfutil.autosummary('Loss_mean_z', mean_loss)
    variance_loss = tfutil.autosummary('Loss_variance_z', variance_loss)

    #with tf.control_dependencies([mean, variance]):
    loss = loss + mean_loss + variance_loss

    loss = tfutil.autosummary('Loss', loss)

    return loss


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    iteration = tf.placeholder(tf.float32, name='iteration', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    input_dn_layers, input_dn_feature_map, input_mask = run_densenet(input_images_ph, drange, crop=False)
    input_dn_layers_crop, input_dn_feature_map_crop, input_mask_crop = run_densenet(input_images_ph, drange, crop=True)
    ___ = D.get_output_for()

    input_layer_phs = []
    for i, layer in enumerate(input_dn_layers):
        layer_ph = tf.placeholder(tf.float32, name='input_layer%d' % i, shape=layer.shape)
        input_layer_phs.append(layer_ph)
    input_feature_map_ph = tf.placeholder(tf.float32, name='input_feature_map', shape=input_dn_feature_map.shape)
    input_mask_ph = tf.placeholder(tf.float32, name='input_mask', shape=input_mask.shape)

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    loss = fit_loss_L2(fake_images, input_images_ph, input_layer_phs, input_feature_map_ph, input_mask_ph, latents, labels, iteration, minibatch_size, drange)

    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=1.0, beta1=0.999, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    print('Initialising DenseNet...')
    vars = tf.get_collection(tf.GraphKeys.GLOBAL_VARIABLES, scope='Densenet')
    init_op = tf.variables_initializer(vars)
    # I can't figure out why lod_in is needed here. Without it, we get errors.
    # I tried setting images.set_shape([None, 96, 96, 3]) in Densenet_R69 but it didn't help.
    tf.get_default_session().run(init_op, {lod_in: 0})

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_dn_layers_out, input_dn_feature_map_out, input_mask_out = tfutil.run([input_dn_layers, input_dn_feature_map, input_mask], {input_images_ph: input_images_np})
        input_dn_layers_crop_out, input_dn_feature_map_crop_out, input_mask_crop_out = tfutil.run([input_dn_layers_crop, input_dn_feature_map_crop, input_mask_crop], {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        # Prepare placeholder dictionary
        main_dict = {input_images_ph: input_images_np,
                     input_feature_map_ph: input_dn_feature_map_crop_out,
                     input_mask_ph: input_mask_out,
                     lod_in: 0,
                     lrate_in: 0.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0,
                     iteration: i}
        layer_dict = {}
        for layer_ph, layer in zip(input_layer_phs, input_dn_layers_crop_out):
            layer_dict[layer_ph] = layer
        # Merge dictionaries
        feed_dict = {**main_dict, **layer_dict}

        # Training loop
        for i in range(num_iterations + 1):
            # if i == 100:
            #     optimiser.reset_optimizer_state()

            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, '%s_best.png' % (filestem)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_fitting_with_densenet.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
import scipy.ndimage
import scipy.misc
import scipy.stats as stats

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts_animated_images.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 8
    gh = 4
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 12
    target_labels = np.zeros([149, num_params])

    # target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[2, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[3, :] = np.array([0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## Pose changes
    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[2, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[3, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[4, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[5, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[6, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[7, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[8, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[9, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[10, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[11, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[12, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[13, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[14, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[15, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[16, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[17, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[18, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[19, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[20, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[21, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    target_labels[22, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[23, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[24, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[25, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[26, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[27, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[28, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    target_labels[29, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[30, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[31, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[32, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[33, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[34, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[35, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[36, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[37, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[38, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[39, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[40, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[41, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[42, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[43, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Lights off
    target_labels[44, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[45, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Slowly age
    target_labels[46, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[47, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[48, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[49, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Head rotation at age 1.0
    target_labels[50, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[51, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[52, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[53, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[54, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[55, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[56, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[57, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[58, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[59, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[60, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[61, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[62, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[63, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[64, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe at age 1.0
    target_labels[65, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[66, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[67, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[68, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[69, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[70, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[71, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    # Head rotation at age 1.0 + lighting
    target_labels[72, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[73, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[74, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[75, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[76, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[77, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[78, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[79, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[80, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[81, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[82, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[83, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[84, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[85, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[86, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Back to neutral everything
    target_labels[87, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[88, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[89, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[90, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[91, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[92, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[93, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[94, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Add glasses
    target_labels[95, :] = np.array([0.87, 0.49, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[96, :] = np.array([-0.8, 0.6, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[97, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe with sunglasses
    target_labels[98, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[99, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[100, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[101, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[102, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[103, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])  # Light from right (half)

    # Head roll with sunglasses + side lighting
    target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[106, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[107, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[108, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[109, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[110, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[111, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[112, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[113, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[114, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[115, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[116, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[117, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[118, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[119, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # # Back to neutral
    # target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Ambient
    # target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Ambient
    # target_labels[106, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[107, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[120, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[121, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smile + Smiling head roll
    target_labels[122, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[123, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[124, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[125, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[126, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[127, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[128, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[129, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[130, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[131, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[132, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[133, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[134, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[135, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[136, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[137, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[138, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smiling lighting swipe
    target_labels[139, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[140, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[141, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[142, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[143, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[144, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -0.5, 0.75, 0.0, -1.0, 0.0, 0.0]) # Frontal (halved for fade-out)

    # Back to neutral
    target_labels[145, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[146, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[147, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[148, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    fade_period = 10
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*2, 2] = 1.0


    ## PREPARE IDENTITIES ##
    male_skip_list = [0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29,
                      30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53, 55,
                      56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
                      83, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106,
                      108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
                      127, 128, 130, 131, 132, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147] # Counting from 0 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148
    female_skip_list = [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30,
                        31, 32, 33, 34, 35, 38, 39, 40, 42, 43, 44, 45, 48, 49, 51, 52, 54, 55, 56, 57, 58, 59, 60, 61,
                        62, 63, 64, 65, 66, 68, 69, 70, 71, 72, 74, 75, 76, 78, 79, 80, 81, 82, 83, 84, 86, 87, 88, 89] # Counting from 0
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    num_males = 0
    i = -1
    while num_males < gw*2:
        i += 1
        if i in male_skip_list:
            continue
        latents[num_males, :] = potential_male_identities[i, :]
        num_males += 1

    num_females = 0
    i = -1
    while num_females < gw*2:
        i += 1
        if i in female_skip_list:
            continue
        latents[gw*2 + num_females, :] = potential_female_identities[i, :]
        num_females += 1

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated, input_images, input_layer_phs, input_feature_map_ph, input_mask_ph, latents, labels, iteration, minibatch_size, drange):

    # DENSENET
    generated_crop = tf.slice(generated, [0, 0, 56, 32], [minibatch_size, 3, 192, 192])
    generated_dn_layers, generated_feature_map, generated_mask = run_densenet(generated, drange)
    generated_crop_dn_layers, generated_crop_feature_map, generated_crop_mask = run_densenet(generated_crop, drange)

    masks_comb = generated_mask + input_mask_ph
    masks_comb = tf.stop_gradient(tf.clip_by_value(masks_comb, 0.0, 1.0))
    masks_comb_NHWC = tf.transpose(masks_comb, [0, 2, 3, 1])
    masks_comb_NHWC_big = tf.image.resize_bilinear(masks_comb_NHWC, [256, 256], align_corners=True)
    masks_comb_NCHW_big = tf.transpose(masks_comb_NHWC_big, [0, 3, 1, 2])

    ################################################

    loss_feature_vec = 0.01 * tf.reduce_mean(tf.square(generated_crop_feature_map - input_feature_map_ph), axis=[1])
    loss_feature_vec = tfutil.autosummary('Loss_feature_vec', loss_feature_vec)

    weighted_diff_image_256 = tf.square(generated - input_images) * masks_comb_NCHW_big

    loss_256 = 10.0 * tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    #loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    # Progressive resolution loss...
    #
    # weighted_diff_image_128 = tf.nn.pool(weighted_diff_image_256, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_64 = tf.nn.pool(weighted_diff_image_128, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_32 = tf.nn.pool(weighted_diff_image_64, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_16 = tf.nn.pool(weighted_diff_image_32, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_8 = tf.nn.pool(weighted_diff_image_16, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    # weighted_diff_image_4 = tf.nn.pool(weighted_diff_image_8, [2, 2], "AVG", "VALID", strides=[2, 2], data_format="NCHW")
    #
    # loss_128 = tf.reduce_sum(weighted_diff_image_128, axis=[1, 2, 3])
    # loss_64 = tf.reduce_sum(weighted_diff_image_64, axis=[1, 2, 3])
    # loss_32 = tf.reduce_sum(weighted_diff_image_32, axis=[1, 2, 3])
    # loss_16 = tf.reduce_sum(weighted_diff_image_16, axis=[1, 2, 3])
    # loss_8 = tf.reduce_sum(weighted_diff_image_8, axis=[1, 2, 3])
    # loss_4 = tf.reduce_sum(weighted_diff_image_4, axis=[1, 2, 3])
    #
    # fade_period = 100
    # fade_ID_loss = tf.clip_by_value((iteration - 13 * fade_period) / fade_period, 0.0, 1.0)
    # fade_256 = tf.clip_by_value((iteration - 11 * fade_period) / fade_period, 0.0, 1.0)
    # fade_128 = tf.clip_by_value((iteration - 9 * fade_period) / fade_period, 0.0, 1.0)
    # fade_64 = tf.clip_by_value((iteration - 7 * fade_period) / fade_period, 0.0, 1.0)
    # fade_32 = tf.clip_by_value((iteration - 5 * fade_period) / fade_period, 0.0, 1.0)
    # fade_16 = tf.clip_by_value((iteration - 3 * fade_period) / fade_period, 0.0, 1.0)
    # fade_8 = tf.clip_by_value((iteration - fade_period) / fade_period, 0.0, 1.0)
    # fade_4 = 1.0
    #
    # weight_4 = fade_4 - fade_8
    # weight_8 = fade_8 - fade_16
    # weight_16 = fade_16 - fade_32
    # weight_32 = fade_32 - fade_64
    # weight_64 = fade_64 - fade_128
    # weight_128 = fade_128 - fade_256
    # weight_256 = fade_256
    # weight_ID_loss = fade_ID_loss
    #
    # loss = weight_4 * loss_4 + weight_8 * loss_8 \
    #        + weight_16 * loss_16 \
    #        + weight_32 * loss_32 \
    #        + weight_64 * loss_64 \
    #        + weight_128 * loss_128 \
    #        + weight_256 * loss_256 \
    #        + weight_ID_loss * loss_feature_vec

    #loss = loss_feature_vec + loss_256
    loss = loss_256
    for i, (fake_layer, input_layer) in enumerate(zip(generated_crop_dn_layers, input_layer_phs)):
        # if i == 0:
        #     weight = 10.0
        # else:
        #     weight = 1.0
        if i == 3:
            weight = 1.0
        else:
            weight = 0.0
        layer_loss = weight * tf.reduce_mean(tf.square(fake_layer - input_layer), axis=[1, 2, 3])
        layer_loss = tfutil.autosummary('Loss_layer_%d' % i, layer_loss)
        loss = loss + layer_loss

    # loss = tf.reduce_mean(tf.square(generated_crop_dn_layers[3] - input_layer_phs[3]), axis=[1, 2, 3])
    # loss = tfutil.autosummary('Loss_layer_3', loss)

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_z', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)

    variance = tfutil.autosummary('Variance_z', variance)

    mean_loss = 1.0 * tf.square(mean)
    variance_loss = 1.0 * tf.square(variance - 1.0)

    mean_loss = tfutil.autosummary('Loss_mean_z', mean_loss)
    variance_loss = tfutil.autosummary('Loss_variance_z', variance_loss)

    #with tf.control_dependencies([mean, variance]):
    loss = loss + mean_loss + variance_loss

    loss = tfutil.autosummary('Loss', loss)

    return loss


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    iteration = tf.placeholder(tf.float32, name='iteration', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    input_dn_layers, input_dn_feature_map, input_mask = run_densenet(input_images_ph, drange, crop=False)
    input_dn_layers_crop, input_dn_feature_map_crop, input_mask_crop = run_densenet(input_images_ph, drange, crop=True)
    ___ = D.get_output_for()

    input_layer_phs = []
    for i, layer in enumerate(input_dn_layers):
        layer_ph = tf.placeholder(tf.float32, name='input_layer%d' % i, shape=layer.shape)
        input_layer_phs.append(layer_ph)
    input_feature_map_ph = tf.placeholder(tf.float32, name='input_feature_map', shape=input_dn_feature_map.shape)
    input_mask_ph = tf.placeholder(tf.float32, name='input_mask', shape=input_mask.shape)

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    loss = fit_loss_L2(fake_images, input_images_ph, input_layer_phs, input_feature_map_ph, input_mask_ph, latents, labels, iteration, minibatch_size, drange)

    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=1.0, beta1=0.999, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    print('Initialising DenseNet...')
    vars = tf.get_collection(tf.GraphKeys.GLOBAL_VARIABLES, scope='Densenet')
    init_op = tf.variables_initializer(vars)
    # I can't figure out why lod_in is needed here. Without it, we get errors.
    # I tried setting images.set_shape([None, 96, 96, 3]) in Densenet_R69 but it didn't help.
    tf.get_default_session().run(init_op, {lod_in: 0})

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_dn_layers_out, input_dn_feature_map_out, input_mask_out = tfutil.run([input_dn_layers, input_dn_feature_map, input_mask], {input_images_ph: input_images_np})
        input_dn_layers_crop_out, input_dn_feature_map_crop_out, input_mask_crop_out = tfutil.run([input_dn_layers_crop, input_dn_feature_map_crop, input_mask_crop], {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        # Prepare placeholder dictionary
        main_dict = {input_images_ph: input_images_np,
                     input_feature_map_ph: input_dn_feature_map_crop_out,
                     input_mask_ph: input_mask_out,
                     lod_in: 0,
                     lrate_in: 0.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0,
                     iteration: i}
        layer_dict = {}
        for layer_ph, layer in zip(input_layer_phs, input_dn_layers_crop_out):
            layer_dict[layer_ph] = layer
        # Merge dictionaries
        feed_dict = {**main_dict, **layer_dict}

        # Training loop
        for i in range(num_iterations + 1):
            # if i == 100:
            #     optimiser.reset_optimizer_state()

            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, '%s_best.png' % (filestem)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_new_video.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
#import tensorflow_probability as tfp
import scipy.ndimage
import scipy.misc
import scipy.stats as stats
from tf_laplacian_pyramid import laplacian_pyramid_rgb
from functools import partial
from hager_zhang import hager_zhang

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 15
    gh = 8
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 23
    target_labels = np.zeros([120, num_params])

    # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0)  # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
    # lighting = np.array([1.59, -0.26, 0.45, 1.94, -0.39, -0.58])
    # for i in range(50):
    #     x = np.sin(2.0 * np.pi * i / 50.0)
    #     y = np.cos(2.0 * np.pi * i / 50.0)
    #     target_labels[i, 0] = x
    #     target_labels[i, 1] = y
    #     target_labels[i, 11:21] = 1.0
    #     target_labels[i, 5:11] = lighting

    ## INTRO
    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## LIGHT WIGGLE
    target_labels[2, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.08, 0.58, 1.62, -0.87, 1.04, -0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak left
    target_labels[3, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[4, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Weak right
    target_labels[5, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[6, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 2.04, 2.80, 0.02, -0.41, 2.18, 0.24, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Strong left
    target_labels[7, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Frontal
    target_labels[8, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -2.58, -1.57, -0.29, 2.39, -0.63, -1.51, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Strong right
    target_labels[9, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Frontal
    target_labels[10, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.08, 0.58, 1.62, -0.87, 1.04, -0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak left
    target_labels[11, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[12, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Weak right
    target_labels[13, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Weak right

    ## POSE WIGGLE WITH WEAK RIGHT LIGHTING
    target_labels[14, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5])
    target_labels[15, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5])
    target_labels[16, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[17, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[18, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, -1.5])
    target_labels[19, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 1.5])
    target_labels[20, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[21, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[22, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, -1.5])
    target_labels[23, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 1.5])
    target_labels[24, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[25, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[26, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## AGING WITH WEAK RIGHT LIGHTING
    target_labels[27, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[28, :] = np.array([0.0, 0.0, 0.0, 0.0, 2.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[29, :] = np.array([0.0, 0.0, 0.0, 0.0, 2.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[30, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[31, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[32, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## AGED POSE WIGGLE WITH WEAK RIGHT LIGHTING
    target_labels[33, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5])
    target_labels[34, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5])
    target_labels[35, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[36, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[37, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, -1.5])
    target_labels[38, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 1.5])
    target_labels[39, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[40, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[41, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, -1.5])
    target_labels[42, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 1.5])
    target_labels[43, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[44, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[45, :] = np.array([0.0, 0.0, 0.0, 0.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## AGED SMILE AND WEAK RIGHT LIGHTING
    target_labels[46, :] = np.array([0.0, 0.0, 0.0, 1.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[47, :] = np.array([0.0, 0.0, 0.0, 1.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## DE-AGING TO SMILE WITH WEAK RIGHT LIGHTING
    target_labels[48, :] = np.array([0.0, 0.0, 0.0, 1.0, 1.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[49, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[50, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## SUNGLASSES WIGGLE WITH SMILE + WEAK RIGHT LIGHTING
    target_labels[51, :] = np.array([0.0, -1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[52, :] = np.array([-0.5, -0.5, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[53, :] = np.array([-1.0, 0.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[54, :] = np.array([-0.5, 0.5, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[55, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[56, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## POSE WIGGLE WITH SMILE + SUNGLASSES + WEAK RIGHT LIGHTING
    target_labels[57, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5])
    target_labels[58, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5])
    target_labels[59, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[60, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[61, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, -1.5])
    target_labels[62, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 1.5])
    target_labels[63, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[64, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[65, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, -1.5])
    target_labels[66, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 1.5])
    target_labels[67, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])
    target_labels[68, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])

    ## AT POSE LIGHTING WIGGLE WITH SMILE + SUNGLASSES
    target_labels[69, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Frontal
    target_labels[70, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 2.04, 2.80, 0.02, -0.41, 2.18, 0.24, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Strong left
    target_labels[71, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Frontal
    target_labels[72, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -2.58, -1.57, -0.29, 2.39, -0.63, -1.51, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Strong right
    target_labels[73, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Frontal
    target_labels[74, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.08, 0.58, 1.62, -0.87, 1.04, -0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Weak left
    target_labels[75, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Frontal
    target_labels[76, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Weak right
    target_labels[77, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.5, 0.0])  # Weak right

    ## WIGGLE BACK TO FRONTAL
    target_labels[78, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[79, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.5, 0.0])
    target_labels[80, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[81, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## BACKGROUND WIGGLE WITH SMILE + SUNGLASSES + WEAK RIGHT LIGHTING
    target_labels[82, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[83, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[84, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[85, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[86, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[87, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[88, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[89, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[90, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[91, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[92, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[93, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[94, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[95, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[96, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[97, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[98, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[99, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0, 0.0])
    target_labels[100, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0, 0.0])
    target_labels[101, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 3.0, 0.0, 0.0])
    target_labels[102, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -3.0, 0.0, 0.0])
    target_labels[103, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[104, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## FRONTAL LIGHTING WIGGLE WITH SMILE + SUNGLASSES
    target_labels[105, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[106, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 2.04, 2.80, 0.02, -0.41, 2.18, 0.24, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Strong left
    target_labels[107, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[108, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -2.58, -1.57, -0.29, 2.39, -0.63, -1.51, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Strong right
    target_labels[109, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[110, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.08, 0.58, 1.62, -0.87, 1.04, -0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak left
    target_labels[111, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 1.59, -0.26, 0.45, 1.94, -0.39, -0.58, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Frontal
    target_labels[112, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak right
    target_labels[113, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak right

    ## LOSE THE SUNGLASSES
    target_labels[114, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak right
    target_labels[115, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, -0.08, -0.58, -1.62, 0.87, -1.04, 0.65, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Weak right

    ##LOSE THE LIGHTING AND SMILE
    target_labels[116, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, -0.04, -0.29, -0.81, 0.44, -0.52, 0.33, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[117, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[118, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[119, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    fade_period = 5
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*4, 2] = 1.0


    ## PREPARE IDENTITIES ##
    male_skip_list = [2, 5, 8, 10, 13, 16, 20, 22, 26, 27, 30] # 22, 25
    female_skip_list = [0, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 18, 21, 25, 28] # 
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    np.random.seed(1000)
    dummy = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    num_males = 0
    i = -1
    while num_males < gw*4:
        i += 1
        if i in male_skip_list:
            continue
        latents[num_males, :] = potential_male_identities[i, :]
        num_males += 1

    num_females = 0
    i = -1
    while num_females < gw*4:
        i += 1
        if i in female_skip_list:
            continue
        latents[gw*4 + num_females, :] = potential_female_identities[i, :]
        num_females += 1

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=120, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d%s.png' % (i, param_string)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()


def generate_fake_images_progression(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    #network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    snapshot_pkls = misc.list_network_pkls(run_id, include_final=False)

    for network_pkl in snapshot_pkls:
        print('Loading network from "%s"...' % network_pkl)
        #G, D, Gs = misc.load_network_pkl(run_id, snapshot)
        G, D, Gs = misc.load_network_pkl(network_pkl)

        pkl_split = network_pkl.split('-')
        pkl_num = int(pkl_split[17].split('.')[0])

        grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

        # # Loop over the different label configurations
        # for i in range(labels_block.shape[0]):
        #     param_string = ''
        #     for param_val in labels_block[i, 0, :]:
        #         param_string = param_string + '_%.2f' % param_val
        #     images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        #     misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
        # open(os.path.join(result_subdir, '_done.txt'), 'wt').close()
        # Loop over the different label configurations
        param_string = ''
        for param_val in labels_block[0, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[0], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (pkl_num)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):

    weighted_diff_image_256 = tf.square(generated_images - input_images)

    loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    loss = 0.0
    weights = [1.0, 2.0, 4.0, 8.0, 16.0, 32.0]
    for i, (fake, input) in enumerate(zip(fake_lp_level_list, input_lp_level_list)):
        max_vals = tf.reduce_max(input, axis=[1, 2, 3], keepdims=True)
        fake = fake / max_vals
        input = input / max_vals
        level_diff = tf.square(fake - input)
        level_loss = tf.reduce_mean(level_diff, axis=[1, 2, 3])
        level_loss = tfutil.autosummary('Loss_Laplacian_level_%d' % i, level_loss)
        loss = loss + level_loss

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_vec', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)
    variance = tfutil.autosummary('Variance_vec', variance)

    mean_sq = tf.reduce_mean(tf.square(full_vec), axis=1)
    mean_sq = tfutil.autosummary('Mean_sq_vec', mean_sq)
    loss_mean_sq = 0.01 * mean_sq
    loss_mean_sq = tfutil.autosummary('Loss_mean_sq_vec', loss_mean_sq)

    with tf.control_dependencies([mean, variance]):
        loss = loss_256 #+ loss_mean_sq

    loss = tfutil.autosummary('Loss', loss)

    return loss


# The objective function and the gradient.
def get_loss_and_grads(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):
    loss = fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels)
    return loss, tf.gradients(loss, latents)[0]


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents_one', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    fake_images.set_shape([minibatch_size, 3, 256, 256])

    fake_lp_level_list = laplacian_pyramid_rgb(fake_images, 6, data_format='NCHW')
    input_lp_level_list = laplacian_pyramid_rgb(input_images_ph, 6, data_format='NCHW')

    # # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/Downscale2D/AvgPool:0")
    # # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # # input_features = tf.get_default_graph().get_tensor_by_name("D_2/Downscale2D/AvgPool:0")
    # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/256x256/Conv0/Conv2D:0")
    # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # input_features = tf.get_default_graph().get_tensor_by_name("D_2/256x256/Conv0/Conv2D:0")
    # # print([n.name for n in tf.get_default_graph().as_graph_def().node])
    #
    # fake_features = tf.nn.avg_pool(fake_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')
    # input_features = tf.nn.avg_pool(input_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')

    #input_features_ph = tf.placeholder(tf.float32, name='input_features', shape=input_features.shape)
    input_lp_level_ph_list = []
    for i, level in enumerate(input_lp_level_list):
        level_ph = tf.placeholder(tf.float32, name='input_lp_level%d' % i, shape=level.shape)
        input_lp_level_ph_list.append(level_ph)

    loss = fit_loss_L2(fake_images, input_images_ph, fake_lp_level_list, input_lp_level_ph_list, latents, labels)

    #optimiser = tfutil.Optimizer(name='optimiser', tf_optimizer='tf.train.GradientDescentOptimizer', learning_rate=lrate_in) # beta1=0.99, beta2=0.999, epsilon=1e-8
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=lrate_in, beta1=0.99, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    # hz_input_func = partial(get_loss_and_grads, input_images_ph=input_images_ph,
    #                                             fake_lp_level_list=fake_lp_level_list,
    #                                             input_lp_level_ph_list=input_lp_level_ph_list,
    #                                             latents=latents,
    #                                             labels=labels)
    # fit_params = hager_zhang(hz_input_func)

    latents_previous_ph = tf.placeholder(tf.float32, name='latents_previous', shape=latents.shape)
    copy_latents = tf.assign(latents, latents_previous_ph)

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_lp_level_list_out = tfutil.run(input_lp_level_list, {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        for i, input_lp_level in enumerate(input_lp_level_list_out):
            abs_img = np.abs(input_lp_level[0, :, :, :])
            max_val = np.amax(abs_img)
            abs_img = abs_img / max_val
            misc.save_image_grid(abs_img[np.newaxis, :, :, :] * 255.0, os.path.join(result_subdir, '%s_lp%d.png' % (filestem, i)), [0, 255], [1, 1])

        # Prepare feed_dict
        main_dict = {input_images_ph: input_images_np,
                     lod_in: 0,
                     lrate_in: 1.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0}
        level_dict = {}
        for level_ph, level in zip(input_lp_level_ph_list, input_lp_level_list_out):
            level_dict[level_ph] = level
        # Merge dictionaries
        feed_dict = {**main_dict, **level_dict}

        current_lr = 1.0

        # Training loop
        for i in range(num_iterations + 1):

            # new_dict_vals = {}
            # if i == 301:
            #     new_dict_vals = {lrate_in: 0.1}
            # if i == 601:
            #     new_dict_vals = {lrate_in: 0.05}
            # feed_dict = {**feed_dict, **new_dict_vals}

            # current_latents = tfutil.run(latents)
            # best_loss = 99999.9
            # best_lr = current_lr
            # for multiplier in [0.01, 0.02, 0.1, 0.2, 0.5, 2.0, 5.0, 10.0, 50.0, 100.0]:
            #     test_lr = current_lr * multiplier
            #     new_dict_vals = {lrate_in: test_lr}
            #     feed_dict = {**feed_dict, **new_dict_vals}
            #     tfutil.run(fit_params, feed_dict)
            #     loss_out = tfutil.run(loss, feed_dict)
            #     mean_loss = np.mean(loss_out)
            #     if mean_loss < best_loss:
            #         best_lr = test_lr
            #         best_loss = mean_loss
            #     tfutil.run(copy_latents, {latents_previous_ph: current_latents})
            #
            # decay = 0.0
            # current_lr = decay * current_lr + (1.0 - decay) * best_lr
            # current_lr = np.clip(current_lr, 1e-6, 1e6)
            # new_dict_vals = {lrate_in: current_lr}
            # feed_dict = {**feed_dict, **new_dict_vals}
            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, 'best_%s_%04d.png' % (filestem, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_old_vid.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
#import tensorflow_probability as tfp
import scipy.ndimage
import scipy.misc
import scipy.stats as stats
from tf_laplacian_pyramid import laplacian_pyramid_rgb
from functools import partial
from hager_zhang import hager_zhang

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 8
    gh = 4
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 12
    target_labels = np.zeros([149, num_params])

    # target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[2, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[3, :] = np.array([0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## Pose changes
    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[1, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[2, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[3, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[4, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[5, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[6, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[7, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[8, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[9, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[10, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[11, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[12, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[13, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[14, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[15, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[16, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[17, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[18, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[19, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[20, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[21, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    target_labels[22, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[23, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[24, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[25, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[26, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[27, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[28, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    target_labels[29, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[30, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[31, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[32, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[33, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[34, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[35, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[36, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[37, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[38, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[39, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[40, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[41, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[42, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[43, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Lights off
    target_labels[44, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[45, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Slowly age
    target_labels[46, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[47, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[48, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[49, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Head rotation at age 1.0
    target_labels[50, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[51, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[52, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[53, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[54, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[55, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[56, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, 0.8])
    target_labels[57, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.8, -0.2])
    target_labels[58, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 1.2, -0.8])
    target_labels[59, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -0.4, -1.2])
    target_labels[60, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, -0.8])
    target_labels[61, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.8, -0.2])
    target_labels[62, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -1.2, 0.8])
    target_labels[63, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.4, 1.2])
    target_labels[64, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe at age 1.0
    target_labels[65, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[66, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[67, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[68, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[69, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[70, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[71, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0]) # Light from right (half)

    # Head rotation at age 1.0 + lighting
    target_labels[72, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[73, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[74, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[75, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[76, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[77, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[78, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[79, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[80, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[81, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[82, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[83, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[84, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[85, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[86, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Back to neutral everything
    target_labels[87, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[88, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[89, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[90, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.75, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[91, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.50, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[92, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.25, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[93, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[94, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Add glasses
    target_labels[95, :] = np.array([0.87, 0.49, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[96, :] = np.array([-0.8, 0.6, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[97, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    # Lighting swipe with sunglasses
    target_labels[98, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[99, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[100, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[101, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[102, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[103, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])  # Light from right (half)

    # Head roll with sunglasses + side lighting
    target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[106, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[107, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[108, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[109, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[110, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[111, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[112, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[113, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[114, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[115, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[116, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[117, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[118, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[119, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # # Back to neutral
    # target_labels[104, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]) # Ambient
    # target_labels[105, :] = np.array([-0.86, -0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])  # Ambient
    # target_labels[106, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    # target_labels[107, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[120, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[121, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smile + Smiling head roll
    target_labels[122, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[123, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[124, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[125, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[126, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[127, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[128, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])
    target_labels[129, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[130, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, 0.8])
    target_labels[131, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.8, -0.2])
    target_labels[132, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 1.2, -0.8])
    target_labels[133, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -0.4, -1.2])
    target_labels[134, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, -0.8])
    target_labels[135, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.8, -0.2])
    target_labels[136, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, -1.2, 0.8])
    target_labels[137, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.4, 1.2])
    target_labels[138, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.2, -1.2, 1.2, 1.2, 0.0, 0.0])

    # Smiling lighting swipe
    target_labels[139, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[140, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -2.0, -2.0, 2.0, 2.0, 0.0, 0.0]) # Light from right
    target_labels[141, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[142, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 2.0, 2.0, -2.0, -2.0, 0.0, 0.0]) # Light from left
    target_labels[143, :] = np.array([0.0, 0.0, 0.0, 1.0, 0.0, 0.0, -1.0, 1.5, 0.0, -2.0, 0.0, 0.0]) # Frontal
    target_labels[144, :] = np.array([0.0, 0.0, 0.0, 0.5, 0.0, 0.0, -0.5, 0.75, 0.0, -1.0, 0.0, 0.0]) # Frontal (halved for fade-out)

    # Back to neutral
    target_labels[145, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[146, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[147, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])
    target_labels[148, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    fade_period = 10
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*2, 2] = 1.0


    ## PREPARE IDENTITIES ##
    male_skip_list = [0, 1, 2, 5, 6, 7, 8, 9, 10, 11, 12, 14, 15, 16, 17, 18, 19, 20, 21, 23, 24, 25, 26, 27, 28, 29,
                      30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 50, 51, 52, 53, 55,
                      56, 58, 59, 60, 62, 63, 64, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82,
                      83, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106,
                      108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
                      127, 128, 130, 131, 132, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147] # Counting from 0 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148
    female_skip_list = [0, 1, 2, 3, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 16, 17, 18, 19, 20, 21, 22, 23, 25, 26, 27, 29, 30,
                        31, 32, 33, 34, 35, 38, 39, 40, 42, 43, 44, 45, 48, 49, 51, 52, 54, 55, 56, 57, 58, 59, 60, 61,
                        62, 63, 64, 65, 66, 68, 69, 70, 71, 72, 74, 75, 76, 78, 79, 80, 81, 82, 83, 84, 86, 87, 88, 89] # Counting from 0
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    num_males = 0
    i = -1
    while num_males < gw*2:
        i += 1
        if i in male_skip_list:
            continue
        latents[num_males, :] = potential_male_identities[i, :]
        num_males += 1

    num_females = 0
    i = -1
    while num_females < gw*2:
        i += 1
        if i in female_skip_list:
            continue
        latents[gw*2 + num_females, :] = potential_female_identities[i, :]
        num_females += 1

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()


def generate_fake_images_progression(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    #network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    snapshot_pkls = misc.list_network_pkls(run_id, include_final=False)

    for network_pkl in snapshot_pkls:
        print('Loading network from "%s"...' % network_pkl)
        #G, D, Gs = misc.load_network_pkl(run_id, snapshot)
        G, D, Gs = misc.load_network_pkl(network_pkl)

        pkl_split = network_pkl.split('-')
        pkl_num = int(pkl_split[17].split('.')[0])

        grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

        # # Loop over the different label configurations
        # for i in range(labels_block.shape[0]):
        #     param_string = ''
        #     for param_val in labels_block[i, 0, :]:
        #         param_string = param_string + '_%.2f' % param_val
        #     images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        #     misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
        # open(os.path.join(result_subdir, '_done.txt'), 'wt').close()
        # Loop over the different label configurations
        param_string = ''
        for param_val in labels_block[0, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[0], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (pkl_num)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):

    weighted_diff_image_256 = tf.square(generated_images - input_images)

    loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    loss = 0.0
    weights = [1.0, 2.0, 4.0, 8.0, 16.0, 32.0]
    for i, (fake, input) in enumerate(zip(fake_lp_level_list, input_lp_level_list)):
        max_vals = tf.reduce_max(input, axis=[1, 2, 3], keepdims=True)
        fake = fake / max_vals
        input = input / max_vals
        level_diff = tf.square(fake - input)
        level_loss = tf.reduce_mean(level_diff, axis=[1, 2, 3])
        level_loss = tfutil.autosummary('Loss_Laplacian_level_%d' % i, level_loss)
        loss = loss + level_loss

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_vec', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)
    variance = tfutil.autosummary('Variance_vec', variance)

    mean_sq = tf.reduce_mean(tf.square(full_vec), axis=1)
    mean_sq = tfutil.autosummary('Mean_sq_vec', mean_sq)
    loss_mean_sq = 0.01 * mean_sq
    loss_mean_sq = tfutil.autosummary('Loss_mean_sq_vec', loss_mean_sq)

    with tf.control_dependencies([mean, variance]):
        loss = loss_256 #+ loss_mean_sq

    loss = tfutil.autosummary('Loss', loss)

    return loss


# The objective function and the gradient.
def get_loss_and_grads(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):
    loss = fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels)
    return loss, tf.gradients(loss, latents)[0]


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents_one', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    fake_images.set_shape([minibatch_size, 3, 256, 256])

    fake_lp_level_list = laplacian_pyramid_rgb(fake_images, 6, data_format='NCHW')
    input_lp_level_list = laplacian_pyramid_rgb(input_images_ph, 6, data_format='NCHW')

    # # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/Downscale2D/AvgPool:0")
    # # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # # input_features = tf.get_default_graph().get_tensor_by_name("D_2/Downscale2D/AvgPool:0")
    # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/256x256/Conv0/Conv2D:0")
    # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # input_features = tf.get_default_graph().get_tensor_by_name("D_2/256x256/Conv0/Conv2D:0")
    # # print([n.name for n in tf.get_default_graph().as_graph_def().node])
    #
    # fake_features = tf.nn.avg_pool(fake_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')
    # input_features = tf.nn.avg_pool(input_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')

    #input_features_ph = tf.placeholder(tf.float32, name='input_features', shape=input_features.shape)
    input_lp_level_ph_list = []
    for i, level in enumerate(input_lp_level_list):
        level_ph = tf.placeholder(tf.float32, name='input_lp_level%d' % i, shape=level.shape)
        input_lp_level_ph_list.append(level_ph)

    loss = fit_loss_L2(fake_images, input_images_ph, fake_lp_level_list, input_lp_level_ph_list, latents, labels)

    #optimiser = tfutil.Optimizer(name='optimiser', tf_optimizer='tf.train.GradientDescentOptimizer', learning_rate=lrate_in) # beta1=0.99, beta2=0.999, epsilon=1e-8
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=lrate_in, beta1=0.99, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    # hz_input_func = partial(get_loss_and_grads, input_images_ph=input_images_ph,
    #                                             fake_lp_level_list=fake_lp_level_list,
    #                                             input_lp_level_ph_list=input_lp_level_ph_list,
    #                                             latents=latents,
    #                                             labels=labels)
    # fit_params = hager_zhang(hz_input_func)

    latents_previous_ph = tf.placeholder(tf.float32, name='latents_previous', shape=latents.shape)
    copy_latents = tf.assign(latents, latents_previous_ph)

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_lp_level_list_out = tfutil.run(input_lp_level_list, {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        for i, input_lp_level in enumerate(input_lp_level_list_out):
            abs_img = np.abs(input_lp_level[0, :, :, :])
            max_val = np.amax(abs_img)
            abs_img = abs_img / max_val
            misc.save_image_grid(abs_img[np.newaxis, :, :, :] * 255.0, os.path.join(result_subdir, '%s_lp%d.png' % (filestem, i)), [0, 255], [1, 1])

        # Prepare feed_dict
        main_dict = {input_images_ph: input_images_np,
                     lod_in: 0,
                     lrate_in: 1.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0}
        level_dict = {}
        for level_ph, level in zip(input_lp_level_ph_list, input_lp_level_list_out):
            level_dict[level_ph] = level
        # Merge dictionaries
        feed_dict = {**main_dict, **level_dict}

        current_lr = 1.0

        # Training loop
        for i in range(num_iterations + 1):

            # new_dict_vals = {}
            # if i == 301:
            #     new_dict_vals = {lrate_in: 0.1}
            # if i == 601:
            #     new_dict_vals = {lrate_in: 0.05}
            # feed_dict = {**feed_dict, **new_dict_vals}

            # current_latents = tfutil.run(latents)
            # best_loss = 99999.9
            # best_lr = current_lr
            # for multiplier in [0.01, 0.02, 0.1, 0.2, 0.5, 2.0, 5.0, 10.0, 50.0, 100.0]:
            #     test_lr = current_lr * multiplier
            #     new_dict_vals = {lrate_in: test_lr}
            #     feed_dict = {**feed_dict, **new_dict_vals}
            #     tfutil.run(fit_params, feed_dict)
            #     loss_out = tfutil.run(loss, feed_dict)
            #     mean_loss = np.mean(loss_out)
            #     if mean_loss < best_loss:
            #         best_lr = test_lr
            #         best_loss = mean_loss
            #     tfutil.run(copy_latents, {latents_previous_ph: current_latents})
            #
            # decay = 0.0
            # current_lr = decay * current_lr + (1.0 - decay) * best_lr
            # current_lr = np.clip(current_lr, 1e-6, 1e6)
            # new_dict_vals = {lrate_in: current_lr}
            # feed_dict = {**feed_dict, **new_dict_vals}
            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, 'best_%s_%04d.png' % (filestem, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/032-fake-images-21/src/util_scripts_random_bckds_lighting.py <==
# Copyrig as confight (c) 2018, NVIDIA CORPORATION. All rights reserved.
#
# This work is licensed under the Creative Commons Attribution-NonCommercial
# 4.0 International License. To view a copy of this license, visit
# http://creativecommons.org/licenses/by-nc/4.0/ or send a letter to
# Creative Commons, PO Box 1866, Mountain View, CA 94042, USA.

import cv2
import os
import time
import re
import bisect
from collections import OrderedDict
import numpy as np
import tensorflow as tf
#import tensorflow_probability as tfp
import scipy.ndimage
import scipy.misc
import scipy.stats as stats
from tf_laplacian_pyramid import laplacian_pyramid_rgb
from functools import partial
from hager_zhang import hager_zhang

# import config_orig as config
import choose_config_file as config

import misc
import tfutil
import train
import dataset

try:
    from Densenet_R69 import network as densenet
except:
    print("util_scripts.py: Not possible to import Densenet_R69. (Only needed for fit_model_to_image)")


def gkern(kernlen=21, nsig=3):
    """Returns a 2D Gaussian kernel array."""

    interval = (2*nsig+1.)/(kernlen)
    x = np.linspace(-nsig-interval/2., nsig+interval/2., kernlen+1)
    kern1d = np.diff(stats.norm.cdf(x))
    kernel_raw = np.sqrt(np.outer(kern1d, kern1d))
    kernel_max = np.amax(kernel_raw)
    kernel = kernel_raw / kernel_max
    return kernel


def setup_custom_snapshot_image_grid():
    gw = 4
    gh = 1
    np.random.seed(1000)
    ## PREPARE PARAMETERS ##
    num_params = 23
    target_labels = np.zeros([1, num_params])

    # # (2, 1, 1, 1, 6, 10, 2, 0, 0, 0, 0, 0, 0, 0)  # (Eyeglasses, Male, Smiling, OLD, Non_Ambient_Lighting, Busy_bckd, Pose_3, Pose_4, Pose_5, Pose_6, Pose_7, Pose_8, Pose_9, Pose_10)
    # lighting = np.array([0.66, 0.76, -1.26, -0.67, 0.39, 1.15])
    # for i in range(200):
    #     # x = np.sin(2.0 * np.pi * i / 50.0)
    #     # y = np.cos(2.0 * np.pi * i / 50.0)
    #     # target_labels[i, 0] = x
    #     # target_labels[i, 1] = y
    #     target_labels[i, 5:11] = lighting
    #     background = np.random.randn(10)
    #     target_labels[i, 11:21] = background

    target_labels[0, :] = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 0.66, 0.76, -1.26, -0.67, 0.39, 1.15, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0])

    ## INTRO
    # ## AT POSE LIGHTING WIGGLE WITH SMILE + AGE + SUNGLASSES
    # target_labels[0, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[2, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[3, :] = np.array([0.0, -1.0, 0.0, 0.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[4, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[5, :] = np.array([0.0, -1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[6, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[7, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, -1.0, 0.0, -1.0, 0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[8, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[9, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0])
    # target_labels[10, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0])
    # target_labels[11, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 1.0, 0.0, 1.0, 0.0, 1.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, -1.0, 0.0])
    # target_labels[12, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[13, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, -2.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[14, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[15, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, -2.0, 0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[16, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[17, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, -2.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[18, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[19, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, -2.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[20, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[21, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, 0.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[22, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 2.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])
    # target_labels[23, :] = np.array([0.0, 1.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -2.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0])

    # target_labels[0, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[1, :] = np.array([0.0, 0.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[2, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[3, :] = np.array([0.0, -1.0, 0.0, 0.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[4, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[5, :] = np.array([0.0, -1.0, 0.0, 1.0, 0.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[6, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[7, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[8, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[9, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0])
    # target_labels[10, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 1.0, 0.0])
    # target_labels[11, :] = np.array([0.0, -1.0, 0.0, 1.0, 1.0, 0.0, -0.5, 1.0, 1.0, -1.0, 0.5, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, -1.0, 1.0, 0.0, 0.0])

    fade_period = 1
    labels = np.zeros([(target_labels.shape[0] - 1) * fade_period + 1, num_params])
    change = np.linspace(0.0, 1.0, num=fade_period, endpoint=False)

    for i in range(target_labels.shape[0] - 1):
        labels[i * fade_period:(i + 1) * fade_period, :] = target_labels[i, np.newaxis, :] \
                                                           + (target_labels[i + 1, np.newaxis, :] - target_labels[i, np.newaxis, :]) * change[:, np.newaxis]
    labels[-1, :] = target_labels[-1, :]
    # Ensure that unit vecs are normalised
    norms = np.linalg.norm(labels[:, 0:2], axis=1)
    mask = norms > 0.0
    labels[mask, 0:2] = labels[mask, 0:2] / np.linalg.norm(labels[mask, 0:2], axis=1)[:, np.newaxis]

    labels_block = np.tile(labels[:, np.newaxis, :], [1, gw*gh, 1])
    # Set the labels to MALE for the first half of the identity set
    labels_block[:, 0:gw*gh//2, 2] = 1.0

    ## PREPARE IDENTITIES ##
    male_skip_list = [] # 2, 5, 8, 10, 13, 16, 20, 22, 26, 27, 30
    female_skip_list = [] # 0, 2, 3, 4, 5, 6, 7, 10, 11, 13, 15, 18, 21, 25, 28
    latents = np.zeros([gw * gh, 512])
    np.random.seed(1000)
    potential_male_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)
    potential_female_identities = stats.truncnorm(-2.5, 2.5).rvs([2000, 512]).astype(np.float32)

    # num_males = 0
    # i = -1
    # while num_males < gw*gh/2:
    #     i += 1
    #     if i in male_skip_list:
    #         continue
    #     latents[num_males, :] = potential_male_identities[i, :]
    #     num_males += 1
    #
    # num_females = 0
    # i = -1
    # while num_females < gw*gh/2:
    #     i += 1
    #     if i in female_skip_list:
    #         continue
    #     latents[gw*gh//2 + num_females, :] = potential_female_identities[i, :]
    #     num_females += 1

    latents[0, :] = potential_female_identities[58, :]
    latents[1, :] = potential_male_identities[169, :]
    latents[2, :] = potential_female_identities[44, :]
    latents[3, :] = potential_female_identities[55, :]

    #latents[4:120, :] = potential_male_identities[120:236, :]

    return (gw, gh), labels_block, latents

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_fake_images(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

    # Loop over the different label configurations
    for i in range(labels_block.shape[0]):
        param_string = ''
        for param_val in labels_block[i, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[i], minibatch_size=120, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d%s.png' % (i, param_string)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()


def generate_fake_images_progression(run_id, snapshot=None, grid_size=[1,1], num_pngs=1, image_shrink=1, png_prefix=None, random_seed=1000, minibatch_size=1, score=False):
    #network_pkl = misc.locate_network_pkl(run_id, snapshot)
    #random_state = np.random.RandomState(random_seed)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)

    snapshot_pkls = misc.list_network_pkls(run_id, include_final=False)

    for network_pkl in snapshot_pkls:
        print('Loading network from "%s"...' % network_pkl)
        #G, D, Gs = misc.load_network_pkl(run_id, snapshot)
        G, D, Gs = misc.load_network_pkl(network_pkl)

        pkl_split = network_pkl.split('-')
        pkl_num = int(pkl_split[17].split('.')[0])

        grid_size, labels_block, latents = setup_custom_snapshot_image_grid()

        # # Loop over the different label configurations
        # for i in range(labels_block.shape[0]):
        #     param_string = ''
        #     for param_val in labels_block[i, 0, :]:
        #         param_string = param_string + '_%.2f' % param_val
        #     images = Gs.run(latents, labels_block[i], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        #     misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (i)), [0, 255], grid_size)
        # open(os.path.join(result_subdir, '_done.txt'), 'wt').close()
        # Loop over the different label configurations
        param_string = ''
        for param_val in labels_block[0, 0, :]:
            param_string = param_string + '_%.2f' % param_val
        images = Gs.run(latents, labels_block[0], minibatch_size=32, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        misc.save_image_grid(images, os.path.join(result_subdir, '%06d.png' % (pkl_num)), [0, 255], grid_size)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate random images or image grids using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def convert_to_mask(layer):
    layer_sum = tf.reduce_sum(tf.abs(layer), axis=1, keepdims=True)
    layer_sum_min = tf.reduce_min(layer_sum)
    layer_sum = layer_sum - layer_sum_min
    layer_sum = tf.sigmoid(2.0 * layer_sum - 6.0)
    layer_sum = tf.where(layer_sum < 0.5, tf.zeros_like(layer_sum), tf.ones_like(layer_sum))
    layer_sum = tf.tile(layer_sum, [1, 3, 1, 1])
    return layer_sum

def run_densenet(images, drange, crop=False):
    if crop:
        images = tf.slice(images, [0, 0, 56, 32], [-1, 3, 192, 192])
    images_NHWC = tf.transpose(images, [0, 2, 3, 1])
    images_resized = tf.image.resize_bilinear(images_NHWC, [96, 96], align_corners=True)
    images = misc.adjust_dynamic_range(images_resized, drange, [0, 255])
    images = tf.clip_by_value(images, 0.0, 255.0)

    # The densenet was trained on BGR images so we need to reverse the channels
    images_bgr = tf.reverse(images, axis=[3])

    with tf.variable_scope('Densenet', reuse=tf.AUTO_REUSE):
        dn_layers, feature_map = densenet(images_bgr, mode=tf.estimator.ModeKeys.EVAL, init_chk=config.densenet_dir, return_layers=True)

    mask = convert_to_mask(dn_layers[0])

    return dn_layers, feature_map, mask


def fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):

    weighted_diff_image_256 = tf.square(generated_images - input_images)

    loss_256 = tf.reduce_mean(weighted_diff_image_256, axis=[1, 2, 3])
    loss_256 = tfutil.autosummary('Loss_image', loss_256)

    loss = 0.0
    weights = [1.0, 2.0, 4.0, 8.0, 16.0, 32.0]
    for i, (fake, input) in enumerate(zip(fake_lp_level_list, input_lp_level_list)):
        max_vals = tf.reduce_max(input, axis=[1, 2, 3], keepdims=True)
        fake = fake / max_vals
        input = input / max_vals
        level_diff = tf.square(fake - input)
        level_loss = tf.reduce_mean(level_diff, axis=[1, 2, 3])
        level_loss = tfutil.autosummary('Loss_Laplacian_level_%d' % i, level_loss)
        loss = loss + level_loss

    # Gaussian prior loss terms
    full_vec = tf.concat([latents, labels], axis=1)

    mean = tf.reduce_mean(full_vec, axis=1)
    mean = tfutil.autosummary('Mean_vec', mean)
    mse = tf.reduce_mean(tf.square(full_vec), axis=1)
    variance = mse - tf.square(mean)
    variance = tfutil.autosummary('Variance_vec', variance)

    mean_sq = tf.reduce_mean(tf.square(full_vec), axis=1)
    mean_sq = tfutil.autosummary('Mean_sq_vec', mean_sq)
    loss_mean_sq = 0.01 * mean_sq
    loss_mean_sq = tfutil.autosummary('Loss_mean_sq_vec', loss_mean_sq)

    with tf.control_dependencies([mean, variance]):
        loss = loss_256 #+ loss_mean_sq

    loss = tfutil.autosummary('Loss', loss)

    return loss


# The objective function and the gradient.
def get_loss_and_grads(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels):
    loss = fit_loss_L2(generated_images, input_images, fake_lp_level_list, input_lp_level_list, latents, labels)
    return loss, tf.gradients(loss, latents)[0]


def fit_model_to_image(run_id, snapshot=None, image_list=None, minibatch_size=1, grid_shape=[1, 1], random_seed=1000, drange = [-1, 1], num_iterations=500, eval_every=100):
    grid_size = grid_shape[0] * grid_shape[1]
    assert minibatch_size == grid_size, "util_scripts.fit_model_to_image: grid_shape must agree with minibatch_size"

    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    summary_log = tf.summary.FileWriter(result_subdir)

    # Read input image list
    with open(image_list) as f:
        content = f.readlines()
    content = [x.strip() for x in content]

    # Setup parameter variables to be optimised
    latent_init_vals_np = misc.random_latents(minibatch_size, Gs, random_state=random_state)
    latent_init_vals_tf = tf.constant(latent_init_vals_np)
    latents = tf.get_variable('latents_one', initializer=latent_init_vals_tf)

    label_param_nums = None
    label_param_types = None
    #label_param_nums = (2, 1, 2, 1, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_nums
    #label_param_types = (2, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0) # = train.label_param_types

    if label_param_nums is not None:
        used_label_param_num_indices = np.nonzero(label_param_nums)[0]
        num_label_param_sets = used_label_param_num_indices.shape[0]
        # During training random parameter sets were isolated (set to zero) based on binary label values from the training
        # dataset. Here we mimic these binary labels but set them all as present.
        binary_labels = tf.ones([minibatch_size, num_label_param_sets], dtype=tf.float32)
        label_init_vals_tf = tfutil.create_label_parameters(binary_labels, None, minibatch_size, label_param_nums, label_param_types)
    else:
        label_init_vals_tf = tf.zeros([minibatch_size, 0])
    labels = tf.get_variable('labels', initializer=label_init_vals_tf)

    # Build network
    lod_in = tf.placeholder(tf.float32, name='lod_in', shape=[])
    lrate_in = tf.placeholder(tf.float32, name='lrate_in', shape=[])
    minibatch_in = tf.placeholder(tf.int32, name='minibatch_in', shape=[])
    id_fade = tf.placeholder(tf.float32, name='id_fade', shape=[])
    input_images_ph = tf.placeholder(tf.float32, name='input_images', shape=[minibatch_size, 3, 256, 256])

    fake_images = Gs.get_output_for(latents, labels, is_training=False)
    fake_images.set_shape([minibatch_size, 3, 256, 256])

    fake_lp_level_list = laplacian_pyramid_rgb(fake_images, 6, data_format='NCHW')
    input_lp_level_list = laplacian_pyramid_rgb(input_images_ph, 6, data_format='NCHW')

    # # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/Downscale2D/AvgPool:0")
    # # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # # input_features = tf.get_default_graph().get_tensor_by_name("D_2/Downscale2D/AvgPool:0")
    # fake_scores, _ = D.get_output_for(fake_images, structure='linear')
    # fake_features = tf.get_default_graph().get_tensor_by_name("D_1/256x256/Conv0/Conv2D:0")
    # input_scores, _ = D.get_output_for(input_images_ph, structure='linear')
    # input_features = tf.get_default_graph().get_tensor_by_name("D_2/256x256/Conv0/Conv2D:0")
    # # print([n.name for n in tf.get_default_graph().as_graph_def().node])
    #
    # fake_features = tf.nn.avg_pool(fake_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')
    # input_features = tf.nn.avg_pool(input_features, ksize=[1, 1, 3, 3], strides=[1, 1, 1, 1], padding='VALID', data_format='NCHW')

    #input_features_ph = tf.placeholder(tf.float32, name='input_features', shape=input_features.shape)
    input_lp_level_ph_list = []
    for i, level in enumerate(input_lp_level_list):
        level_ph = tf.placeholder(tf.float32, name='input_lp_level%d' % i, shape=level.shape)
        input_lp_level_ph_list.append(level_ph)

    loss = fit_loss_L2(fake_images, input_images_ph, fake_lp_level_list, input_lp_level_ph_list, latents, labels)

    #optimiser = tfutil.Optimizer(name='optimiser', tf_optimizer='tf.train.GradientDescentOptimizer', learning_rate=lrate_in) # beta1=0.99, beta2=0.999, epsilon=1e-8
    optimiser = tfutil.Optimizer(name='optimiser', learning_rate=lrate_in, beta1=0.99, beta2=0.999, epsilon=1e-8)
    optimiser.register_gradients(tf.reduce_mean(loss), [latents, labels])
    fit_params = optimiser.apply_updates()

    # hz_input_func = partial(get_loss_and_grads, input_images_ph=input_images_ph,
    #                                             fake_lp_level_list=fake_lp_level_list,
    #                                             input_lp_level_ph_list=input_lp_level_ph_list,
    #                                             latents=latents,
    #                                             labels=labels)
    # fit_params = hager_zhang(hz_input_func)

    latents_previous_ph = tf.placeholder(tf.float32, name='latents_previous', shape=latents.shape)
    copy_latents = tf.assign(latents, latents_previous_ph)

    # Loop over input image list
    for input_file in content:
        print(input_file)

        # Get filename stem for use in output filenames
        filestem = os.path.splitext(os.path.basename(input_file))[0]

        # Read image from file
        input_image_np = cv2.imread(input_file)
        input_image_np = input_image_np[:, :, ::-1] # Convert BGR to RGB
        input_image_np = np.transpose(input_image_np, [2, 0, 1]) # Convert HWC to CHW
        input_image_np = (input_image_np - 127.5) / 127.5 # Adjust dynamic range
        # Repeat images to match minibatch
        input_images_np = np.repeat(input_image_np[np.newaxis, :, :, :], minibatch_size, axis=0)

        tfutil.init_uninited_vars([latents, labels]) # This must also RE-initialise!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

        # Output combined biometric feature magnitudes
        input_lp_level_list_out = tfutil.run(input_lp_level_list, {input_images_ph: input_images_np})

        misc.save_image_grid(input_image_np[np.newaxis, :, :, :] * 127.5 + 127.5, os.path.join(result_subdir, '%s.png' % (filestem)), [0, 255], [1, 1])

        for i, input_lp_level in enumerate(input_lp_level_list_out):
            abs_img = np.abs(input_lp_level[0, :, :, :])
            max_val = np.amax(abs_img)
            abs_img = abs_img / max_val
            misc.save_image_grid(abs_img[np.newaxis, :, :, :] * 255.0, os.path.join(result_subdir, '%s_lp%d.png' % (filestem, i)), [0, 255], [1, 1])

        # Prepare feed_dict
        main_dict = {input_images_ph: input_images_np,
                     lod_in: 0,
                     lrate_in: 1.0,
                     minibatch_in: minibatch_size,
                     id_fade: 1.0}
        level_dict = {}
        for level_ph, level in zip(input_lp_level_ph_list, input_lp_level_list_out):
            level_dict[level_ph] = level
        # Merge dictionaries
        feed_dict = {**main_dict, **level_dict}

        current_lr = 1.0

        # Training loop
        for i in range(num_iterations + 1):

            # new_dict_vals = {}
            # if i == 301:
            #     new_dict_vals = {lrate_in: 0.1}
            # if i == 601:
            #     new_dict_vals = {lrate_in: 0.05}
            # feed_dict = {**feed_dict, **new_dict_vals}

            # current_latents = tfutil.run(latents)
            # best_loss = 99999.9
            # best_lr = current_lr
            # for multiplier in [0.01, 0.02, 0.1, 0.2, 0.5, 2.0, 5.0, 10.0, 50.0, 100.0]:
            #     test_lr = current_lr * multiplier
            #     new_dict_vals = {lrate_in: test_lr}
            #     feed_dict = {**feed_dict, **new_dict_vals}
            #     tfutil.run(fit_params, feed_dict)
            #     loss_out = tfutil.run(loss, feed_dict)
            #     mean_loss = np.mean(loss_out)
            #     if mean_loss < best_loss:
            #         best_lr = test_lr
            #         best_loss = mean_loss
            #     tfutil.run(copy_latents, {latents_previous_ph: current_latents})
            #
            # decay = 0.0
            # current_lr = decay * current_lr + (1.0 - decay) * best_lr
            # current_lr = np.clip(current_lr, 1e-6, 1e6)
            # new_dict_vals = {lrate_in: current_lr}
            # feed_dict = {**feed_dict, **new_dict_vals}
            _, loss_out, latents_out, labels_out = tfutil.run([fit_params, loss, latents, labels], feed_dict)

            if i % eval_every == 0:
                print(i)
                tfutil.save_summaries(summary_log, i)
                fitted_images = Gs.run(latents_out, labels_out, minibatch_size=minibatch_size, num_gpus=1, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                misc.save_image_grid(fitted_images, os.path.join(result_subdir, '%s_%04d.png' % (filestem, i)), [0, 255], grid_shape)

                best_image_index = np.argmin(loss_out, axis=0)
                best_image = fitted_images[best_image_index, :, :, :]
                misc.save_image_grid(best_image[np.newaxis, :, :, :], os.path.join(result_subdir, 'best_%s_%04d.png' % (filestem, i)), [0, 255], [1, 1])

    summary_log.close()

#----------------------------------------------------------------------------
# Generate MP4 video of random interpolations using a previously trained network.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_interpolation_video(run_id, snapshot=None, grid_size=[1,1], image_shrink=1, image_zoom=1, duration_sec=60.0, smoothing_sec=1.0, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M', random_seed=1000, minibatch_size=8):
    network_pkl = misc.locate_network_pkl(run_id, snapshot)
    if mp4 is None:
        mp4 = misc.get_id_string_for_network_pkl(network_pkl) + '-lerp.mp4'
    num_frames = int(np.rint(duration_sec * mp4_fps))
    random_state = np.random.RandomState(random_seed)

    print('Loading network from "%s"...' % network_pkl)
    G, D, Gs = misc.load_network_pkl(run_id, snapshot)

    print('Generating latent vectors...')
    shape = [num_frames, np.prod(grid_size)] + Gs.input_shape[1:] # [frame, image, channel, component]
    all_latents = random_state.randn(*shape).astype(np.float32)
    all_latents = scipy.ndimage.gaussian_filter(all_latents, [smoothing_sec * mp4_fps] + [0] * len(Gs.input_shape), mode='wrap')
    all_latents /= np.sqrt(np.mean(np.square(all_latents)))

    # Frame generation func for moviepy.
    def make_frame(t):
        frame_idx = int(np.clip(np.round(t * mp4_fps), 0, num_frames - 1))
        latents = all_latents[frame_idx]
        labels = np.zeros([latents.shape[0], 0], np.float32)
        images = Gs.run(latents, labels, minibatch_size=minibatch_size, num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_shrink=image_shrink, out_dtype=np.uint8)
        grid = misc.create_image_grid(images, grid_size).transpose(1, 2, 0) # HWC
        if image_zoom > 1:
            grid = scipy.ndimage.zoom(grid, [image_zoom, image_zoom, 1], order=0)
        if grid.shape[2] == 1:
            grid = grid.repeat(3, 2) # grayscale => RGB
        return grid

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Generate MP4 video of training progress for a previous training run.
# To run, uncomment the appropriate line in config.py and launch train.py.

def generate_training_video(run_id, duration_sec=20.0, time_warp=1.5, mp4=None, mp4_fps=30, mp4_codec='libx265', mp4_bitrate='16M'):
    src_result_subdir = misc.locate_result_subdir(run_id)
    if mp4 is None:
        mp4 = os.path.basename(src_result_subdir) + '-train.mp4'

    # Parse log.
    times = []
    snaps = [] # [(png, kimg, lod), ...]
    with open(os.path.join(src_result_subdir, 'log.txt'), 'rt') as log:
        for line in log:
            k = re.search(r'kimg ([\d\.]+) ', line)
            l = re.search(r'lod ([\d\.]+) ', line)
            t = re.search(r'time (\d+d)? *(\d+h)? *(\d+m)? *(\d+s)? ', line)
            if k and l and t:
                k = float(k.group(1))
                l = float(l.group(1))
                t = [int(t.group(i)[:-1]) if t.group(i) else 0 for i in range(1, 5)]
                t = t[0] * 24*60*60 + t[1] * 60*60 + t[2] * 60 + t[3]
                png = os.path.join(src_result_subdir, 'fakes%06d.png' % int(np.floor(k)))
                if os.path.isfile(png):
                    times.append(t)
                    snaps.append((png, k, l))
    assert len(times)

    # Frame generation func for moviepy.
    png_cache = [None, None] # [png, img]
    def make_frame(t):
        wallclock = ((t / duration_sec) ** time_warp) * times[-1]
        png, kimg, lod = snaps[max(bisect.bisect(times, wallclock) - 1, 0)]
        if png_cache[0] == png:
            img = png_cache[1]
        else:
            img = scipy.misc.imread(png)
            while img.shape[1] > 1920 or img.shape[0] > 1080:
                img = img.astype(np.float32).reshape(img.shape[0]//2, 2, img.shape[1]//2, 2, -1).mean(axis=(1,3))
            png_cache[:] = [png, img]
        img = misc.draw_text_label(img, 'lod %.2f' % lod, 16, img.shape[0]-4, alignx=0.0, aligny=1.0)
        img = misc.draw_text_label(img, misc.format_time(int(np.rint(wallclock))), img.shape[1]//2, img.shape[0]-4, alignx=0.5, aligny=1.0)
        img = misc.draw_text_label(img, '%.0f kimg' % kimg, img.shape[1]-16, img.shape[0]-4, alignx=1.0, aligny=1.0)
        return img

    # Generate video.
    import moviepy.editor # pip install moviepy
    result_subdir = misc.create_result_subdir(config.result_dir, config.desc)
    moviepy.editor.VideoClip(make_frame, duration=duration_sec).write_videofile(os.path.join(result_subdir, mp4), fps=mp4_fps, codec='libx264', bitrate=mp4_bitrate)
    open(os.path.join(result_subdir, '_done.txt'), 'wt').close()

#----------------------------------------------------------------------------
# Evaluate one or more metrics for a previous training run.
# To run, uncomment one of the appropriate lines in config.py and launch train.py.

def evaluate_metrics(run_id, log, metrics, num_images, real_passes, minibatch_size=None):
    metric_class_names = {
        'swd':      'metrics.sliced_wasserstein.API',
        'fid':      'metrics.frechet_inception_distance.API',
        'is':       'metrics.inception_score.API',
        'msssim':   'metrics.ms_ssim.API',
    }

    # Locate training run and initialize logging.
    result_subdir = misc.locate_result_subdir(run_id)
    snapshot_pkls = misc.list_network_pkls(result_subdir, include_final=False)
    assert len(snapshot_pkls) >= 1
    log_file = os.path.join(result_subdir, log)
    print('Logging output to', log_file)
    misc.set_output_log_file(log_file)

    # Initialize dataset and select minibatch size.
    dataset_obj, mirror_augment = misc.load_dataset_for_previous_run(result_subdir, verbose=True, shuffle_mb=0)
    if minibatch_size is None:
        minibatch_size = np.clip(8192 // dataset_obj.shape[1], 4, 256)

    # Initialize metrics.
    metric_objs = []
    for name in metrics:
        class_name = metric_class_names.get(name, name)
        print('Initializing %s...' % class_name)
        class_def = tfutil.import_obj(class_name)
        image_shape = [3] + dataset_obj.shape[1:]
        obj = class_def(num_images=num_images, image_shape=image_shape, image_dtype=np.uint8, minibatch_size=minibatch_size)
        tfutil.init_uninited_vars()
        mode = 'warmup'
        obj.begin(mode)
        for idx in range(10):
            obj.feed(mode, np.random.randint(0, 256, size=[minibatch_size]+image_shape, dtype=np.uint8))
        obj.end(mode)
        metric_objs.append(obj)

    # Print table header.
    print()
    print('%-10s%-12s' % ('Snapshot', 'Time_eval'), end='')
    for obj in metric_objs:
        for name, fmt in zip(obj.get_metric_names(), obj.get_metric_formatting()):
            print('%-*s' % (len(fmt % 0), name), end='')
    print()
    print('%-10s%-12s' % ('---', '---'), end='')
    for obj in metric_objs:
        for fmt in obj.get_metric_formatting():
            print('%-*s' % (len(fmt % 0), '---'), end='')
    print()

    # Feed in reals.
    for title, mode in [('Reals', 'reals'), ('Reals2', 'fakes')][:real_passes]:
        print('%-10s' % title, end='')
        time_begin = time.time()
        labels = np.zeros([num_images, dataset_obj.label_size], dtype=np.float32)
        [obj.begin(mode) for obj in metric_objs]
        for begin in range(0, num_images, minibatch_size):
            end = min(begin + minibatch_size, num_images)
            images, labels[begin:end] = dataset_obj.get_minibatch_np(end - begin)
            if mirror_augment:
                images = misc.apply_mirror_augment(images)
            if images.shape[1] == 1:
                images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
            [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()

    # Evaluate each network snapshot.
    for snapshot_idx, snapshot_pkl in enumerate(reversed(snapshot_pkls)):
        prefix = 'network-snapshot-'; postfix = '.pkl'
        snapshot_name = os.path.basename(snapshot_pkl)
        assert snapshot_name.startswith(prefix) and snapshot_name.endswith(postfix)
        snapshot_kimg = int(snapshot_name[len(prefix) : -len(postfix)])

        print('%-10d' % snapshot_kimg, end='')
        mode ='fakes'
        [obj.begin(mode) for obj in metric_objs]
        time_begin = time.time()
        with tf.Graph().as_default(), tfutil.create_session(config.tf_config).as_default():
            G, D, Gs = misc.load_pkl(snapshot_pkl)
            for begin in range(0, num_images, minibatch_size):
                end = min(begin + minibatch_size, num_images)
                latents = misc.random_latents(end - begin, Gs)
                images = Gs.run(latents, labels[begin:end], num_gpus=config.num_gpus, out_mul=127.5, out_add=127.5, out_dtype=np.uint8)
                if images.shape[1] == 1:
                    images = np.tile(images, [1, 3, 1, 1]) # grayscale => RGB
                [obj.feed(mode, images) for obj in metric_objs]
        results = [obj.end(mode) for obj in metric_objs]
        print('%-12s' % misc.format_time(time.time() - time_begin), end='')
        for obj, vals in zip(metric_objs, results):
            for val, fmt in zip(vals, obj.get_metric_formatting()):
                print(fmt % val, end='')
        print()
    print()

#----------------------------------------------------------------------------


==> plots/Create_thresholded_mask.py <==
import cv2
import numpy as np

image_path = "C:\project\Paper_3DGAN\CVPR\plots\Qualitative_comp_masks.png"
out_path = "C:\project\Paper_3DGAN\CVPR\plots\masks.png"

threshold = 600

img = cv2.imread(image_path)
mask = np.sum(img, axis=2, keepdims=True)

mask[mask <= threshold] = 0
mask[mask > threshold] = 255

mask = np.repeat(mask, 3, axis=2).astype(np.uint8)

cv2.imwrite(out_path, mask)

